Observation of a new baryon state in the $\Lambda_b^0\pi^+\pi^-$ mass spectrum

A new baryon state is observed in the $\Lambda_b^0\pi^+\pi^-$ mass spectrum with high significance using a data sample of $pp$ collisions, collected with the LHCb detector at centre-of-mass energies $\sqrt{s}=7, 8$ and 13TeV, corresponding to an integrated luminosity of 9fb$^{-1}$. The mass and natural width of the new state are measured to be \begin{eqnarray*} m & = & 6072.3 \pm 2.9 \pm 0.6 \pm 0.2 MeV\,, \Gamma & = & 72 \pm 11 \pm 2 MeV\,, \end{eqnarray*} where the first uncertainty is statistical and the second systematic. The third uncertainty for the mass is due to imprecise knowledge of the $\Lambda_b^0$ baryon mass. The new state is consistent with the first radial excitation of the $\Lambda_b^0$ baryon, the $\Lambda_b(2S)^0$ resonance. Updated measurements of the masses and the upper limits on the natural widths of the previously observed $\Lambda_b(5912)^0$ and $\Lambda_b(5920)^0$ states are also reported.

==> figs/Fig1a.C <==
void SELECTION_LcPi()
{
//=========Macro generated from canvas: glRect/Ostap
//=========  (Sun Dec 15 13:27:56 2019) by ROOT version 6.18/04
   TCanvas *glRect = new TCanvas("glRect", "Ostap",864,81,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glRect->SetHighLightColor(2);
   glRect->Range(5.456627,-21686.75,5.818072,159036.1);
   glRect->SetFillColor(0);
   glRect->SetBorderMode(0);
   glRect->SetBorderSize(2);
   glRect->SetTickx(1);
   glRect->SetTicky(1);
   glRect->SetLeftMargin(0.12);
   glRect->SetRightMargin(0.05);
   glRect->SetTopMargin(0.05);
   glRect->SetBottomMargin(0.12);
   glRect->SetFrameBorderMode(0);
   glRect->SetFrameBorderMode(0);
   
   TH1D *frame_cf600b0__9 = new TH1D("frame_cf600b0__9","A RooPlot of \"mass\"",60,5.5,5.8);
   frame_cf600b0__9->SetBinContent(1,120211.7);
   frame_cf600b0__9->SetMaximum(150000);
   frame_cf600b0__9->SetEntries(1);
   frame_cf600b0__9->SetDirectory(0);
   frame_cf600b0__9->SetStats(0);
   frame_cf600b0__9->SetMarkerStyle(20);
   frame_cf600b0__9->SetMarkerSize(1.2);
   frame_cf600b0__9->GetXaxis()->SetNdivisions(505);
   frame_cf600b0__9->GetXaxis()->SetLabelFont(132);
   frame_cf600b0__9->GetXaxis()->SetLabelOffset(0.015);
   frame_cf600b0__9->GetXaxis()->SetLabelSize(0.05);
   frame_cf600b0__9->GetXaxis()->SetTitleSize(-1);
   frame_cf600b0__9->GetXaxis()->SetTitleOffset(1);
   frame_cf600b0__9->GetXaxis()->SetTitleFont(132);
   frame_cf600b0__9->GetYaxis()->SetNdivisions(504);
   frame_cf600b0__9->GetYaxis()->SetLabelFont(132);
   frame_cf600b0__9->GetYaxis()->SetLabelSize(0.05);
   frame_cf600b0__9->GetYaxis()->SetTitleSize(0.05);
   frame_cf600b0__9->GetYaxis()->SetTitleFont(132);
   frame_cf600b0__9->GetZaxis()->SetLabelFont(132);
   frame_cf600b0__9->GetZaxis()->SetLabelSize(0.05);
   frame_cf600b0__9->GetZaxis()->SetTitleSize(0.05);
   frame_cf600b0__9->GetZaxis()->SetTitleOffset(1);
   frame_cf600b0__9->GetZaxis()->SetTitleFont(132);
   frame_cf600b0__9->Draw("FUNC");
   
   Double_t Fit1D_L_Norm[mass]_Comp[expopos_Bkg_L]_fx13[66] = {
   5.495,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t Fit1D_L_Norm[mass]_Comp[expopos_Bkg_L]_fy13[66] = {
   0,
   5723.369,
   5723.369,
   5573.506,
   5425.858,
   5280.424,
   5137.206,
   4996.202,
   4857.414,
   4720.84,
   4586.481,
   4454.336,
   4324.407,
   4196.692,
   4071.193,
   3947.908,
   3826.838,
   3707.982,
   3591.342,
   3476.917,
   3364.706,
   3254.71,
   3146.929,
   3041.363,
   2938.011,
   2836.875,
   2737.953,
   2641.246,
   2546.754,
   2454.477,
   2364.415,
   2276.567,
   2190.934,
   2107.516,
   2026.313,
   1947.325,
   1870.552,
   1795.993,
   1723.65,
   1653.521,
   1585.607,
   1519.908,
   1456.423,
   1395.154,
   1336.099,
   1279.259,
   1224.634,
   1172.224,
   1122.029,
   1074.049,
   1028.283,
   984.7321,
   943.3961,
   904.275,
   867.3687,
   832.6772,
   800.2006,
   769.9388,
   741.8919,
   716.0598,
   692.4425,
   671.04,
   651.8524,
   651.8524,
   651.8524,
   0};
   TGraph *graph = new TGraph(66,Fit1D_L_Norm[mass]_Comp[expopos_Bkg_L]_fx13,Fit1D_L_Norm[mass]_Comp[expopos_Bkg_L]_fy13);
   graph->SetName("Fit1D_L_Norm[mass]_Comp[expopos_Bkg_L]");
   graph->SetTitle("Projection of Fit1D(L)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13 = new TH1F("Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13","Projection of Fit1D(L)",100,5.464,5.836);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->SetMinimum(0);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->SetMaximum(6295.706);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->SetDirectory(0);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->SetStats(0);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->SetMarkerStyle(20);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->SetMarkerSize(1.2);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_L_Norm[mass]_Comp[expopos_Bkg_L]13);
   
   graph->Draw("l");
   
   Double_t Fit1D_L_Norm[mass]_Comp[cb2_L]_fx14[244] = {
   5.5,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.5425,
   5.545,
   5.5475,
   5.55,
   5.5525,
   5.555,
   5.5575,
   5.56,
   5.5625,
   5.56375,
   5.565,
   5.56625,
   5.5675,
   5.56875,
   5.57,
   5.57125,
   5.5725,
   5.57375,
   5.575,
   5.57625,
   5.5775,
   5.57875,
   5.58,
   5.580625,
   5.58125,
   5.581875,
   5.5825,
   5.583125,
   5.58375,
   5.584375,
   5.585,
   5.585625,
   5.58625,
   5.586875,
   5.5875,
   5.588125,
   5.58875,
   5.589375,
   5.59,
   5.590625,
   5.59125,
   5.591875,
   5.5925,
   5.593125,
   5.593438,
   5.59375,
   5.594062,
   5.594375,
   5.594687,
   5.595,
   5.595313,
   5.595625,
   5.595937,
   5.59625,
   5.596562,
   5.596875,
   5.597188,
   5.5975,
   5.597812,
   5.598125,
   5.598437,
   5.59875,
   5.599375,
   5.6,
   5.600625,
   5.60125,
   5.6025,
   5.60375,
   5.605,
   5.605625,
   5.60625,
   5.606875,
   5.6075,
   5.608125,
   5.60875,
   5.609063,
   5.609375,
   5.609687,
   5.61,
   5.610313,
   5.610625,
   5.610938,
   5.61125,
   5.611562,
   5.611875,
   5.612188,
   5.6125,
   5.612813,
   5.613125,
   5.613437,
   5.61375,
   5.614063,
   5.614375,
   5.614688,
   5.615,
   5.615312,
   5.615625,
   5.615937,
   5.61625,
   5.616563,
   5.616875,
   5.617188,
   5.6175,
   5.617812,
   5.618125,
   5.618438,
   5.61875,
   5.619063,
   5.619375,
   5.619687,
   5.62,
   5.620313,
   5.620625,
   5.620938,
   5.62125,
   5.621562,
   5.621875,
   5.622188,
   5.6225,
   5.622813,
   5.623125,
   5.623437,
   5.62375,
   5.624063,
   5.624375,
   5.624688,
   5.625,
   5.625312,
   5.625625,
   5.625937,
   5.62625,
   5.626563,
   5.626875,
   5.627187,
   5.6275,
   5.627812,
   5.628125,
   5.628438,
   5.62875,
   5.629375,
   5.63,
   5.630625,
   5.63125,
   5.631875,
   5.6325,
   5.635,
   5.635625,
   5.63625,
   5.636875,
   5.6375,
   5.638125,
   5.63875,
   5.639375,
   5.64,
   5.640625,
   5.64125,
   5.641875,
   5.6425,
   5.642812,
   5.643125,
   5.643437,
   5.64375,
   5.644063,
   5.644375,
   5.644687,
   5.645,
   5.645312,
   5.645625,
   5.645938,
   5.64625,
   5.646875,
   5.6475,
   5.648125,
   5.64875,
   5.649375,
   5.65,
   5.650625,
   5.65125,
   5.651875,
   5.6525,
   5.653125,
   5.65375,
   5.654375,
   5.655,
   5.655625,
   5.65625,
   5.656875,
   5.6575,
   5.658125,
   5.65875,
   5.659375,
   5.66,
   5.66125,
   5.6625,
   5.66375,
   5.665,
   5.66625,
   5.6675,
   5.66875,
   5.67,
   5.67125,
   5.6725,
   5.67375,
   5.675,
   5.6775,
   5.68,
   5.6825,
   5.685,
   5.6875,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.8};
   Double_t Fit1D_L_Norm[mass]_Comp[cb2_L]_fy14[244] = {
   0,
   743.0103,
   838.9946,
   951.8262,
   1085.309,
   1244.314,
   1435.142,
   1666.036,
   1947.907,
   2295.392,
   2499.701,
   2728.411,
   2985.221,
   3274.516,
   3601.52,
   3972.49,
   4394.955,
   4878.029,
   5432.814,
   5741.235,
   6072.915,
   6430.059,
   6815.122,
   7230.848,
   7680.307,
   8166.942,
   8694.622,
   9267.704,
   9891.108,
   10570.4,
   11311.9,
   12122.78,
   13011.24,
   13487.43,
   13986.64,
   14510.24,
   15059.72,
   15636.69,
   16242.86,
   16880.07,
   17550.31,
   18255.72,
   18998.6,
   19781.45,
   20606.94,
   21477.98,
   22397.72,
   23369.55,
   24397.17,
   25484.58,
   26636.13,
   27856.57,
   29151.04,
   30525.16,
   31243.99,
   31985.08,
   32749.29,
   33537.5,
   34350.67,
   35189.77,
   36055.83,
   36949.92,
   37873.18,
   38826.78,
   39811.98,
   40830.06,
   41882.4,
   42970.43,
   44095.66,
   45259.66,
   46464.1,
   47710.31,
   50263.32,
   52864.98,
   55508.93,
   58188.28,
   63623.07,
   69104.36,
   74560.34,
   77254.89,
   79913.83,
   82526.97,
   85083.97,
   87574.46,
   89988.11,
   91162.92,
   92314.67,
   93442.13,
   94544.06,
   95619.22,
   96666.42,
   97684.48,
   98672.24,
   99628.56,
   100552.3,
   101442.5,
   102298.1,
   103117.9,
   103901.2,
   104646.9,
   105354.1,
   106022,
   106649.9,
   107236.8,
   107782.2,
   108285.4,
   108745.7,
   109162.5,
   109535.4,
   109863.9,
   110147.6,
   110386.2,
   110579.2,
   110726.6,
   110828.1,
   110883.6,
   110893,
   110856.4,
   110773.7,
   110645,
   110470.6,
   110250.6,
   109985.3,
   109675.1,
   109320.3,
   108921.3,
   108478.7,
   107993,
   107464.8,
   106894.8,
   106283.6,
   105631.9,
   104940.7,
   104210.6,
   103442.6,
   102637.6,
   101796.5,
   100920.3,
   100010.2,
   99067.01,
   98091.97,
   97086.16,
   96050.73,
   94986.85,
   93895.72,
   92778.54,
   91636.57,
   90471.03,
   89283.2,
   86845.76,
   84334.53,
   81759.86,
   79132.11,
   76461.58,
   73758.44,
   62815.19,
   60092.83,
   57392.96,
   54723.32,
   52091.18,
   49503.27,
   46965.78,
   44484.33,
   42063.99,
   39709.26,
   37424.07,
   35211.8,
   33075.79,
   32047.21,
   31050.92,
   30085.9,
   29151.16,
   28245.74,
   27368.71,
   26519.18,
   25696.27,
   24899.13,
   24126.97,
   23378.98,
   22654.4,
   21272.54,
   19975.75,
   18758.75,
   17616.59,
   16544.61,
   15538.47,
   14594.08,
   13707.63,
   12875.52,
   12094.39,
   11361.09,
   10672.67,
   10026.34,
   9419.527,
   8849.776,
   8314.808,
   7812.479,
   7340.779,
   6897.825,
   6481.847,
   6091.189,
   5724.294,
   5056.05,
   4466.497,
   3946.287,
   3487.195,
   3081.977,
   2724.258,
   2408.42,
   2129.519,
   1883.198,
   1665.617,
   1473.395,
   1303.55,
   1020.794,
   799.8433,
   627.0856,
   491.9294,
   386.1282,
   303.2577,
   187.3796,
   116.0446,
   72.02941,
   44.80931,
   27.93772,
   17.45697,
   10.93184,
   6.860492,
   4.314658,
   2.719306,
   1.717442,
   1.086951,
   0.6893401,
   0.4380714,
   0.2789563,
   0.1779915,
   0.1137959,
   0.07289721,
   0.04678904,
   0.03008978,
   0.01938779,
   0.01251598,
   0.01251598,
   0};
   graph = new TGraph(244,Fit1D_L_Norm[mass]_Comp[cb2_L]_fx14,Fit1D_L_Norm[mass]_Comp[cb2_L]_fy14);
   graph->SetName("Fit1D_L_Norm[mass]_Comp[cb2_L]");
   graph->SetTitle("Projection of Fit1D(L)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14 = new TH1F("Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14","Projection of Fit1D(L)",244,5.47,5.83);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->SetMinimum(0);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->SetMaximum(121982.4);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->SetDirectory(0);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->SetStats(0);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->SetMarkerStyle(20);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->SetMarkerSize(1.2);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_L_Norm[mass]_Comp[cb2_L]14);
   
   graph->Draw("fl");
   
   Double_t Fit1D_L_Norm[mass]_fx15[244] = {
   5.495,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.5425,
   5.545,
   5.5475,
   5.55,
   5.5525,
   5.555,
   5.5575,
   5.56,
   5.5625,
   5.56375,
   5.565,
   5.56625,
   5.5675,
   5.56875,
   5.57,
   5.57125,
   5.5725,
   5.57375,
   5.575,
   5.57625,
   5.5775,
   5.57875,
   5.58,
   5.580625,
   5.58125,
   5.581875,
   5.5825,
   5.583125,
   5.58375,
   5.584375,
   5.585,
   5.585625,
   5.58625,
   5.586875,
   5.5875,
   5.588125,
   5.58875,
   5.589375,
   5.59,
   5.590625,
   5.59125,
   5.591875,
   5.5925,
   5.593125,
   5.59375,
   5.594062,
   5.594375,
   5.594687,
   5.595,
   5.595313,
   5.595625,
   5.595937,
   5.59625,
   5.596562,
   5.596875,
   5.597188,
   5.5975,
   5.597812,
   5.598125,
   5.598437,
   5.59875,
   5.599375,
   5.6,
   5.600625,
   5.60125,
   5.6025,
   5.60375,
   5.605,
   5.605625,
   5.60625,
   5.606875,
   5.6075,
   5.608125,
   5.60875,
   5.609063,
   5.609375,
   5.609687,
   5.61,
   5.610313,
   5.610625,
   5.610938,
   5.61125,
   5.611562,
   5.611875,
   5.612188,
   5.6125,
   5.612813,
   5.613125,
   5.613437,
   5.61375,
   5.614063,
   5.614375,
   5.614688,
   5.615,
   5.615312,
   5.615625,
   5.615937,
   5.61625,
   5.616563,
   5.616875,
   5.617188,
   5.6175,
   5.617812,
   5.618125,
   5.618438,
   5.61875,
   5.619063,
   5.619375,
   5.619687,
   5.62,
   5.620313,
   5.620625,
   5.620938,
   5.62125,
   5.621562,
   5.621875,
   5.622188,
   5.6225,
   5.622813,
   5.623125,
   5.623437,
   5.62375,
   5.624063,
   5.624375,
   5.624688,
   5.625,
   5.625312,
   5.625625,
   5.625937,
   5.62625,
   5.626563,
   5.626875,
   5.627187,
   5.6275,
   5.627812,
   5.628125,
   5.62875,
   5.629375,
   5.63,
   5.630625,
   5.63125,
   5.631875,
   5.6325,
   5.635,
   5.635625,
   5.63625,
   5.636875,
   5.6375,
   5.638125,
   5.63875,
   5.639375,
   5.64,
   5.640625,
   5.64125,
   5.641875,
   5.6425,
   5.642812,
   5.643125,
   5.643437,
   5.64375,
   5.644063,
   5.644375,
   5.644687,
   5.645,
   5.645312,
   5.645625,
   5.645938,
   5.64625,
   5.646875,
   5.6475,
   5.648125,
   5.64875,
   5.649375,
   5.65,
   5.650625,
   5.65125,
   5.651875,
   5.6525,
   5.653125,
   5.65375,
   5.654375,
   5.655,
   5.655625,
   5.65625,
   5.656875,
   5.6575,
   5.658125,
   5.65875,
   5.659375,
   5.66,
   5.66125,
   5.6625,
   5.66375,
   5.665,
   5.66625,
   5.6675,
   5.66875,
   5.67,
   5.67125,
   5.6725,
   5.67375,
   5.675,
   5.6775,
   5.68,
   5.6825,
   5.685,
   5.6875,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t Fit1D_L_Norm[mass]_fy15[244] = {
   0,
   6466.379,
   6466.379,
   6412.5,
   6377.684,
   6365.733,
   6381.52,
   6431.345,
   6523.45,
   6668.747,
   6881.873,
   7019.833,
   7182.748,
   7374.316,
   7598.923,
   7861.793,
   8169.183,
   8528.621,
   8949.222,
   9442.088,
   9719.756,
   10020.82,
   10347.49,
   10702.22,
   11087.75,
   11507.14,
   11963.86,
   12461.76,
   13005.19,
   13599.09,
   14249.02,
   14961.28,
   15743.07,
   16602.58,
   17064.35,
   17549.16,
   18058.41,
   18593.58,
   19156.26,
   19748.18,
   20371.17,
   21027.23,
   21718.49,
   22447.26,
   23216.03,
   24027.47,
   24884.51,
   25790.27,
   26748.16,
   27761.87,
   28835.41,
   29973.13,
   31179.76,
   32460.47,
   33820.86,
   35267.08,
   36024.45,
   36805.84,
   37612.19,
   38444.48,
   39303.73,
   40191.04,
   41107.51,
   42054.34,
   43032.77,
   44044.1,
   45089.69,
   46170.98,
   47289.47,
   48446.75,
   49644.47,
   50883.98,
   53423.61,
   56011.91,
   58642.54,
   61308.61,
   66716.94,
   72171.9,
   77601.7,
   80283.21,
   82929.15,
   85529.31,
   88073.38,
   90550.97,
   92951.76,
   94120.14,
   95265.48,
   96386.54,
   97482.07,
   98550.85,
   99591.67,
   100603.4,
   101584.8,
   102534.7,
   103452.2,
   104336,
   105185.2,
   105998.8,
   106775.7,
   107515.1,
   108216.1,
   108877.7,
   109499.3,
   110080,
   110619.1,
   111116,
   111570,
   111980.7,
   112347.4,
   112669.6,
   112947.1,
   113179.5,
   113366.4,
   113507.6,
   113602.9,
   113652.3,
   113655.5,
   113612.7,
   113523.9,
   113389.1,
   113208.5,
   112982.4,
   112711.1,
   112394.7,
   112033.8,
   111628.8,
   111180.2,
   110688.4,
   110154.2,
   109578.1,
   108960.8,
   108303.2,
   107605.9,
   106869.8,
   106095.8,
   105284.8,
   104437.7,
   103555.6,
   102639.5,
   101690.4,
   100709.4,
   99697.64,
   98656.28,
   97586.48,
   96489.44,
   95366.37,
   94218.5,
   91853.37,
   89404.21,
   86881.28,
   84294.96,
   81655.59,
   78973.47,
   76258.78,
   65269.66,
   62535.93,
   59824.71,
   57143.77,
   54500.35,
   51901.2,
   49352.5,
   46859.88,
   44428.4,
   42062.57,
   39766.32,
   37543.01,
   35396.01,
   34361.94,
   33360.17,
   32389.69,
   31449.48,
   30538.61,
   29656.14,
   28801.17,
   27972.83,
   27170.28,
   26392.71,
   25639.32,
   24909.35,
   23516.73,
   22209.22,
   20981.54,
   19828.72,
   18746.13,
   17729.4,
   16774.47,
   15877.5,
   15034.91,
   14243.34,
   13499.63,
   12800.83,
   12144.17,
   11527.04,
   10947.02,
   10401.82,
   9889.284,
   9407.417,
   8954.33,
   8528.254,
   8127.531,
   7750.607,
   7062.409,
   6453.039,
   5913.152,
   5434.52,
   5009.901,
   4632.919,
   4297.958,
   4000.071,
   3734.903,
   3498.613,
   3287.821,
   3099.544,
   2780.339,
   2523.493,
   2315.394,
   2145.45,
   2005.415,
   1888.865,
   1707.287,
   1572.468,
   1467.183,
   1380.909,
   1307.197,
   1242.091,
   1183.156,
   1128.889,
   1078.363,
   1031.002,
   986.4495,
   944.4831,
   904.9643,
   867.8068,
   832.9562,
   800.3786,
   770.0526,
   741.9648,
   716.1065,
   692.4726,
   671.0594,
   651.8649,
   651.8649,
   651.8649,
   0};
   graph = new TGraph(244,Fit1D_L_Norm[mass]_fx15,Fit1D_L_Norm[mass]_fy15);
   graph->SetName("Fit1D_L_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(L)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_L_NormoBmasscB15 = new TH1F("Graph_Fit1D_L_NormoBmasscB15","Projection of Fit1D(L)",244,5.464,5.836);
   Graph_Fit1D_L_NormoBmasscB15->SetMinimum(0);
   Graph_Fit1D_L_NormoBmasscB15->SetMaximum(125021.1);
   Graph_Fit1D_L_NormoBmasscB15->SetDirectory(0);
   Graph_Fit1D_L_NormoBmasscB15->SetStats(0);
   Graph_Fit1D_L_NormoBmasscB15->SetMarkerStyle(20);
   Graph_Fit1D_L_NormoBmasscB15->SetMarkerSize(1.2);
   Graph_Fit1D_L_NormoBmasscB15->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_L_NormoBmasscB15->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_L_NormoBmasscB15->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB15->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_L_NormoBmasscB15->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_L_NormoBmasscB15->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_L_NormoBmasscB15->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB15->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB15->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_L_NormoBmasscB15->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_L_NormoBmasscB15->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB15->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB15->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_L_NormoBmasscB15->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_L_NormoBmasscB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_L_Norm[mass]15);
   
   graph->Draw("l");
   
   Double_t h_hds_1010_fx3005[60] = {
   5.5025,
   5.5075,
   5.5125,
   5.5175,
   5.5225,
   5.5275,
   5.5325,
   5.5375,
   5.5425,
   5.5475,
   5.5525,
   5.5575,
   5.5625,
   5.5675,
   5.5725,
   5.5775,
   5.5825,
   5.5875,
   5.5925,
   5.5975,
   5.6025,
   5.6075,
   5.6125,
   5.6175,
   5.6225,
   5.6275,
   5.6325,
   5.6375,
   5.6425,
   5.6475,
   5.6525,
   5.6575,
   5.6625,
   5.6675,
   5.6725,
   5.6775,
   5.6825,
   5.6875,
   5.6925,
   5.6975,
   5.7025,
   5.7075,
   5.7125,
   5.7175,
   5.7225,
   5.7275,
   5.7325,
   5.7375,
   5.7425,
   5.7475,
   5.7525,
   5.7575,
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975};
   Double_t h_hds_1010_fy3005[60] = {
   6904,
   6523,
   6190,
   6136,
   6255,
   6221,
   6487,
   6796,
   6901,
   7530,
   8005,
   8770,
   9705,
   10828,
   12478,
   14625,
   18228,
   24026,
   33270,
   47291,
   65701,
   87288,
   104730,
   114149,
   110487,
   96131,
   74979,
   53783,
   36057,
   22995,
   14928,
   9284,
   6411,
   4498,
   3423,
   2695,
   2387,
   1989,
   1767,
   1665,
   1538,
   1415,
   1341,
   1223,
   1245,
   1130,
   1071,
   1139,
   1043,
   968,
   948,
   895,
   846,
   863,
   773,
   756,
   715,
   718,
   651,
   639};
   Double_t h_hds_1010_felx3005[60] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_hds_1010_fely3005[60] = {
   82.59182,
   80.26664,
   78.17814,
   77.83422,
   78.59014,
   78.3749,
   80.04347,
   81.93937,
   82.57376,
   86.27701,
   88.97206,
   93.14961,
   98.01523,
   103.5589,
   111.2061,
   120.4349,
   134.512,
   154.504,
   181.9013,
   216.9655,
   255.8226,
   294.9458,
   323.1205,
   337.3598,
   331.8962,
   309.5504,
   273.3234,
   231.4122,
   189.3875,
   151.1418,
   121.6812,
   95.85481,
   79.57028,
   66.56899,
   58.00855,
   51.4158,
   48.35949,
   44.10101,
   41.53867,
   40.30747,
   38.72053,
   37.11981,
   36.12308,
   34.47499,
   34.7881,
   33.11919,
   32.22996,
   33.25278,
   31.79938,
   30.61672,
   30.29367,
   29.42073,
   28.59038,
   28.88112,
   27.30737,
   27,
   26.24416,
   26.30019,
   25.0196,
   24.78339};
   Double_t h_hds_1010_fehx3005[60] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_hds_1010_fehy3005[60] = {
   83.59182,
   81.26664,
   79.17814,
   78.83422,
   79.59014,
   79.3749,
   81.04347,
   82.93937,
   83.57376,
   87.27701,
   89.97206,
   94.14961,
   99.01523,
   104.5589,
   112.2061,
   121.4349,
   135.512,
   155.504,
   182.9013,
   217.9655,
   256.8226,
   295.9458,
   324.1205,
   338.3598,
   332.8962,
   310.5504,
   274.3234,
   232.4122,
   190.3875,
   152.1418,
   122.6812,
   96.85481,
   80.57028,
   67.56899,
   59.00855,
   52.4158,
   49.35949,
   45.10101,
   42.53867,
   41.30747,
   39.72053,
   38.11981,
   37.12308,
   35.47499,
   35.7881,
   34.11919,
   33.22996,
   34.25278,
   32.79938,
   31.61672,
   31.29367,
   30.42073,
   29.59038,
   29.88112,
   28.30737,
   28,
   27.24416,
   27.30019,
   26.0196,
   25.78339};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_hds_1010_fx3005,h_hds_1010_fy3005,h_hds_1010_felx3005,h_hds_1010_fehx3005,h_hds_1010_fely3005,h_hds_1010_fehy3005);
   grae->SetName("h_hds_1010");
   grae->SetTitle("Histogram of hds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_hds_10103005 = new TH1F("Graph_h_hds_10103005","Histogram of hds_1010_plot__mass",100,5.47,5.83);
   Graph_h_hds_10103005->SetMinimum(552.7949);
   Graph_h_hds_10103005->SetMaximum(125874.7);
   Graph_h_hds_10103005->SetDirectory(0);
   Graph_h_hds_10103005->SetStats(0);
   Graph_h_hds_10103005->SetMarkerStyle(20);
   Graph_h_hds_10103005->SetMarkerSize(1.2);
   Graph_h_hds_10103005->GetXaxis()->SetNdivisions(505);
   Graph_h_hds_10103005->GetXaxis()->SetLabelFont(132);
   Graph_h_hds_10103005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_hds_10103005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_hds_10103005->GetXaxis()->SetTitleSize(-1);
   Graph_h_hds_10103005->GetXaxis()->SetTitleOffset(1);
   Graph_h_hds_10103005->GetXaxis()->SetTitleFont(132);
   Graph_h_hds_10103005->GetYaxis()->SetLabelFont(132);
   Graph_h_hds_10103005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_hds_10103005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_hds_10103005->GetYaxis()->SetTitleFont(132);
   Graph_h_hds_10103005->GetZaxis()->SetLabelFont(132);
   Graph_h_hds_10103005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_hds_10103005->GetZaxis()->SetTitleSize(0.05);
   Graph_h_hds_10103005->GetZaxis()->SetTitleOffset(1);
   Graph_h_hds_10103005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_hds_10103005);
   
   grae->Draw("zp");
   
   TH1D *frame_cf600b0__10 = new TH1D("frame_cf600b0__10","A RooPlot of \"mass\"",60,5.5,5.8);
   frame_cf600b0__10->SetBinContent(1,120211.7);
   frame_cf600b0__10->SetMaximum(150000);
   frame_cf600b0__10->SetEntries(1);
   frame_cf600b0__10->SetDirectory(0);
   frame_cf600b0__10->SetStats(0);
   frame_cf600b0__10->SetMarkerStyle(20);
   frame_cf600b0__10->SetMarkerSize(1.2);
   frame_cf600b0__10->GetXaxis()->SetNdivisions(505);
   frame_cf600b0__10->GetXaxis()->SetLabelFont(132);
   frame_cf600b0__10->GetXaxis()->SetLabelOffset(0.015);
   frame_cf600b0__10->GetXaxis()->SetLabelSize(0.05);
   frame_cf600b0__10->GetXaxis()->SetTitleSize(-1);
   frame_cf600b0__10->GetXaxis()->SetTitleOffset(1);
   frame_cf600b0__10->GetXaxis()->SetTitleFont(132);
   frame_cf600b0__10->GetYaxis()->SetNdivisions(504);
   frame_cf600b0__10->GetYaxis()->SetLabelFont(132);
   frame_cf600b0__10->GetYaxis()->SetLabelSize(0.05);
   frame_cf600b0__10->GetYaxis()->SetTitleSize(0.05);
   frame_cf600b0__10->GetYaxis()->SetTitleFont(132);
   frame_cf600b0__10->GetZaxis()->SetLabelFont(132);
   frame_cf600b0__10->GetZaxis()->SetLabelSize(0.05);
   frame_cf600b0__10->GetZaxis()->SetTitleSize(0.05);
   frame_cf600b0__10->GetZaxis()->SetTitleOffset(1);
   frame_cf600b0__10->GetZaxis()->SetTitleFont(132);
   frame_cf600b0__10->Draw("AXISSAME");
   glRect->Modified();
   glRect->cd();
   glRect->SetSelected(glRect);
}


==> figs/Fig1b.C <==
void SELECTION_PsiPK()
{
//=========Macro generated from canvas: glRect/Ostap
//=========  (Sun Dec 15 13:02:20 2019) by ROOT version 6.18/04
   TCanvas *glRect = new TCanvas("glRect", "Ostap",864,81,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glRect->SetHighLightColor(2);
   glRect->Range(5.456627,-14457.83,5.818072,106024.1);
   glRect->SetFillColor(0);
   glRect->SetBorderMode(0);
   glRect->SetBorderSize(2);
   glRect->SetTickx(1);
   glRect->SetTicky(1);
   glRect->SetLeftMargin(0.12);
   glRect->SetRightMargin(0.05);
   glRect->SetTopMargin(0.05);
   glRect->SetBottomMargin(0.12);
   glRect->SetFrameBorderMode(0);
   glRect->SetFrameBorderMode(0);
   
   TH1D *frame_e4df870__5 = new TH1D("frame_e4df870__5","A RooPlot of \"mass\"",60,5.5,5.8);
   frame_e4df870__5->SetBinContent(1,85458.98);
   frame_e4df870__5->SetMaximum(100000);
   frame_e4df870__5->SetEntries(2);
   frame_e4df870__5->SetDirectory(0);
   frame_e4df870__5->SetStats(0);
   frame_e4df870__5->SetMarkerStyle(20);
   frame_e4df870__5->SetMarkerSize(1.2);
   frame_e4df870__5->GetXaxis()->SetNdivisions(505);
   frame_e4df870__5->GetXaxis()->SetLabelFont(132);
   frame_e4df870__5->GetXaxis()->SetLabelOffset(0.015);
   frame_e4df870__5->GetXaxis()->SetLabelSize(0.05);
   frame_e4df870__5->GetXaxis()->SetTitleSize(-1);
   frame_e4df870__5->GetXaxis()->SetTitleOffset(1);
   frame_e4df870__5->GetXaxis()->SetTitleFont(132);
   frame_e4df870__5->GetYaxis()->SetNdivisions(504);
   frame_e4df870__5->GetYaxis()->SetLabelFont(132);
   frame_e4df870__5->GetYaxis()->SetLabelSize(0.05);
   frame_e4df870__5->GetYaxis()->SetTitleSize(0.05);
   frame_e4df870__5->GetYaxis()->SetTitleFont(132);
   frame_e4df870__5->GetZaxis()->SetLabelFont(132);
   frame_e4df870__5->GetZaxis()->SetLabelSize(0.05);
   frame_e4df870__5->GetZaxis()->SetTitleSize(0.05);
   frame_e4df870__5->GetZaxis()->SetTitleOffset(1);
   frame_e4df870__5->GetZaxis()->SetTitleFont(132);
   frame_e4df870__5->Draw("FUNC");
   
   Double_t Fit1D_L_Norm[mass]_Comp[expopos_Bkg_L]_fx7[129] = {
   5.495,
   5.495,
   5.5,
   5.500625,
   5.50125,
   5.501875,
   5.5025,
   5.503125,
   5.50375,
   5.504375,
   5.505,
   5.505625,
   5.50625,
   5.506875,
   5.5075,
   5.508125,
   5.50875,
   5.51,
   5.51125,
   5.5125,
   5.51375,
   5.515,
   5.51625,
   5.5175,
   5.51875,
   5.52,
   5.52125,
   5.5225,
   5.52375,
   5.525,
   5.52625,
   5.5275,
   5.52875,
   5.53,
   5.5325,
   5.535,
   5.5375,
   5.54,
   5.545,
   5.5475,
   5.55,
   5.5525,
   5.555,
   5.5575,
   5.56,
   5.5625,
   5.565,
   5.5675,
   5.57,
   5.5725,
   5.575,
   5.57625,
   5.5775,
   5.57875,
   5.58,
   5.58125,
   5.5825,
   5.58375,
   5.585,
   5.58625,
   5.5875,
   5.58875,
   5.59,
   5.59125,
   5.5925,
   5.59375,
   5.595,
   5.59625,
   5.5975,
   5.59875,
   5.6,
   5.6025,
   5.605,
   5.6075,
   5.61,
   5.6125,
   5.615,
   5.6175,
   5.62,
   5.6225,
   5.625,
   5.6275,
   5.63,
   5.6325,
   5.635,
   5.6375,
   5.64,
   5.6425,
   5.645,
   5.6475,
   5.65,
   5.6525,
   5.655,
   5.6575,
   5.66,
   5.6625,
   5.665,
   5.6675,
   5.67,
   5.6725,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t Fit1D_L_Norm[mass]_Comp[expopos_Bkg_L]_fy7[129] = {
   0,
   8685.3,
   8685.3,
   8660.418,
   8637.482,
   8616.442,
   8597.245,
   8579.843,
   8564.185,
   8550.224,
   8537.912,
   8527.204,
   8518.053,
   8510.414,
   8504.245,
   8499.501,
   8496.141,
   8493.405,
   8495.716,
   8502.763,
   8514.246,
   8529.879,
   8549.385,
   8572.498,
   8598.964,
   8628.536,
   8660.979,
   8696.067,
   8733.583,
   8773.318,
   8815.073,
   8858.657,
   8903.886,
   8950.584,
   9047.723,
   9148.815,
   9252.71,
   9358.359,
   9571.198,
   9676.742,
   9780.739,
   9882.557,
   9981.632,
   10077.46,
   10169.61,
   10257.68,
   10341.33,
   10420.27,
   10494.26,
   10563.08,
   10626.56,
   10656.26,
   10684.57,
   10711.48,
   10736.98,
   10761.07,
   10783.73,
   10804.96,
   10824.76,
   10843.12,
   10860.05,
   10875.53,
   10889.57,
   10902.18,
   10913.36,
   10923.11,
   10931.44,
   10938.35,
   10943.85,
   10947.95,
   10950.66,
   10951.95,
   10947.81,
   10938.32,
   10923.6,
   10903.78,
   10878.96,
   10849.28,
   10814.88,
   10775.89,
   10732.47,
   10684.76,
   10632.9,
   10577.05,
   10517.36,
   10453.99,
   10387.09,
   10316.82,
   10243.32,
   10166.75,
   10087.26,
   10005,
   9920.122,
   9832.767,
   9743.081,
   9651.205,
   9557.278,
   9461.436,
   9363.812,
   9264.537,
   9163.738,
   8958.061,
   8747.737,
   8533.665,
   8316.695,
   8097.621,
   7877.184,
   7656.073,
   7434.923,
   7214.321,
   6994.805,
   6776.865,
   6560.947,
   6347.454,
   6136.746,
   5929.146,
   5724.941,
   5524.38,
   5327.684,
   5135.039,
   4946.606,
   4762.517,
   4582.881,
   4407.783,
   4237.288,
   4071.441,
   4071.441,
   4071.441,
   0};
   TGraph *graph = new TGraph(129,Fit1D_L_Norm[mass]_Comp[expopos_Bkg_L]_fx7,Fit1D_L_Norm[mass]_Comp[expopos_Bkg_L]_fy7);
   graph->SetName("Fit1D_L_Norm[mass]_Comp[expopos_Bkg_L]");
   graph->SetTitle("Projection of Fit1D(L)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7 = new TH1F("Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7","Projection of Fit1D(L)",129,5.464,5.836);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->SetMinimum(0);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->SetMaximum(12047.15);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->SetDirectory(0);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->SetStats(0);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->SetMarkerStyle(20);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->SetMarkerSize(1.2);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_L_NormoBmasscB_CompoBexpopos_Bkg_LcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_L_Norm[mass]_Comp[expopos_Bkg_L]7);
   
   graph->Draw("l");
   
   Double_t Fit1D_L_Norm[mass]_Comp[cb2_L]_fx8[259] = {
   5.5,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.5825,
   5.585,
   5.5875,
   5.58875,
   5.59,
   5.59125,
   5.5925,
   5.59375,
   5.595,
   5.595625,
   5.59625,
   5.596875,
   5.5975,
   5.598125,
   5.59875,
   5.599375,
   5.6,
   5.600625,
   5.60125,
   5.601875,
   5.602187,
   5.6025,
   5.602812,
   5.603125,
   5.603438,
   5.60375,
   5.604062,
   5.604375,
   5.604687,
   5.605,
   5.605313,
   5.605625,
   5.605937,
   5.60625,
   5.606562,
   5.606875,
   5.607188,
   5.6075,
   5.607812,
   5.607969,
   5.608125,
   5.608281,
   5.608438,
   5.608594,
   5.60875,
   5.608906,
   5.609063,
   5.609219,
   5.609375,
   5.609531,
   5.609687,
   5.609844,
   5.61,
   5.610156,
   5.610313,
   5.610469,
   5.610625,
   5.610781,
   5.610938,
   5.611094,
   5.61125,
   5.611406,
   5.611562,
   5.611719,
   5.611875,
   5.612031,
   5.612188,
   5.6125,
   5.612813,
   5.613125,
   5.613437,
   5.61375,
   5.614375,
   5.614688,
   5.615,
   5.615312,
   5.615469,
   5.615625,
   5.615781,
   5.615937,
   5.616094,
   5.61625,
   5.616406,
   5.616563,
   5.616719,
   5.616875,
   5.617031,
   5.617188,
   5.617344,
   5.6175,
   5.617656,
   5.617812,
   5.617969,
   5.618125,
   5.618281,
   5.618438,
   5.618594,
   5.61875,
   5.618906,
   5.619063,
   5.619219,
   5.619375,
   5.619531,
   5.619687,
   5.619844,
   5.62,
   5.620156,
   5.620313,
   5.620469,
   5.620625,
   5.620781,
   5.620938,
   5.621094,
   5.62125,
   5.621406,
   5.621562,
   5.621719,
   5.621875,
   5.622031,
   5.622188,
   5.622344,
   5.6225,
   5.622656,
   5.622813,
   5.622969,
   5.623125,
   5.623281,
   5.623437,
   5.623594,
   5.62375,
   5.623906,
   5.624063,
   5.624219,
   5.624375,
   5.624531,
   5.624688,
   5.625,
   5.625312,
   5.625625,
   5.62625,
   5.626563,
   5.626875,
   5.627187,
   5.6275,
   5.627656,
   5.627812,
   5.627969,
   5.628125,
   5.628281,
   5.628438,
   5.628594,
   5.62875,
   5.628906,
   5.629062,
   5.629219,
   5.629375,
   5.629531,
   5.629687,
   5.629844,
   5.63,
   5.630156,
   5.630313,
   5.630469,
   5.630625,
   5.630781,
   5.630937,
   5.631094,
   5.63125,
   5.631406,
   5.631562,
   5.631719,
   5.631875,
   5.632031,
   5.632188,
   5.632344,
   5.6325,
   5.632656,
   5.632812,
   5.632969,
   5.633125,
   5.633437,
   5.63375,
   5.634063,
   5.634375,
   5.634688,
   5.635,
   5.635312,
   5.635625,
   5.635937,
   5.63625,
   5.636563,
   5.636875,
   5.637187,
   5.6375,
   5.637812,
   5.638125,
   5.63875,
   5.639375,
   5.64,
   5.640625,
   5.64125,
   5.641875,
   5.6425,
   5.64375,
   5.645,
   5.64625,
   5.6475,
   5.65,
   5.6525,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.8};
   Double_t Fit1D_L_Norm[mass]_Comp[cb2_L]_fy8[259] = {
   0,
   0.2362303,
   0.3149761,
   0.424261,
   0.5777303,
   0.7960017,
   1.110714,
   1.571241,
   2.256036,
   3.292241,
   4.890358,
   7.407165,
   11.46311,
   18.16822,
   29.57191,
   49.59312,
   86.02694,
   155.0853,
   211.6284,
   292.2435,
   408.7848,
   485.964,
   579.8106,
   694.3975,
   834.9141,
   1008.007,
   1222.236,
   1348.122,
   1488.689,
   1645.854,
   1821.813,
   2019.082,
   2240.554,
   2489.554,
   2769.917,
   3086.073,
   3443.142,
   3847.061,
   4068.702,
   4304.725,
   4556.168,
   4824.154,
   5109.895,
   5414.701,
   5739.989,
   6087.293,
   6458.271,
   6854.721,
   7278.594,
   7732,
   8217.234,
   8736.785,
   9293.357,
   9889.89,
   10529.58,
   11215.91,
   11952.67,
   12341.24,
   12743.99,
   13161.5,
   13594.37,
   14043.22,
   14508.72,
   14991.55,
   15492.42,
   16012.09,
   16551.33,
   17110.96,
   17691.85,
   18294.88,
   18921,
   19571.19,
   20246.47,
   20947.91,
   21676.66,
   22433.88,
   23220.81,
   24038.74,
   24889.04,
   25773.13,
   26692.49,
   27648.68,
   28641.62,
   29654.65,
   30682.55,
   32779.22,
   34923.63,
   37106.8,
   39318.87,
   41549.14,
   46017.63,
   48230.92,
   50412.73,
   52549.47,
   53596.62,
   54627.32,
   55639.81,
   56632.38,
   57603.3,
   58550.85,
   59473.35,
   60369.14,
   61236.58,
   62074.07,
   62880.05,
   63653,
   64391.46,
   65094,
   65759.28,
   66386,
   66972.93,
   67518.91,
   68022.87,
   68483.79,
   68900.76,
   69272.93,
   69599.56,
   69879.98,
   70113.63,
   70300.01,
   70438.77,
   70529.61,
   70572.34,
   70566.89,
   70513.25,
   70411.54,
   70261.98,
   70064.85,
   69820.57,
   69529.64,
   69192.64,
   68810.25,
   68383.26,
   67912.51,
   67398.95,
   66843.59,
   66247.55,
   65612,
   64938.17,
   64227.37,
   63480.98,
   62700.42,
   61887.17,
   61042.76,
   60168.76,
   59266.78,
   58338.46,
   57385.47,
   56409.5,
   55412.27,
   54395.5,
   53360.93,
   52310.29,
   51245.32,
   49079.32,
   46876.61,
   44650.61,
   40180,
   37959.57,
   35764.01,
   33603.49,
   31487.35,
   30448.58,
   29423.97,
   28414.42,
   27420.78,
   26443.81,
   25484.24,
   24542.72,
   23619.85,
   22716.16,
   21832.12,
   20968.16,
   20124.64,
   19301.87,
   18500.09,
   17719.51,
   16960.68,
   16231.71,
   15534.66,
   14868.11,
   14230.69,
   13621.11,
   13038.14,
   12480.58,
   11947.31,
   11437.26,
   10949.39,
   10482.72,
   10036.31,
   9609.269,
   9200.74,
   8809.905,
   8435.983,
   8078.23,
   7735.932,
   7408.411,
   7095.016,
   6508.153,
   5970.703,
   5478.432,
   5027.477,
   4614.309,
   4235.705,
   3888.723,
   3570.676,
   3279.109,
   3011.778,
   2766.632,
   2541.799,
   2335.566,
   2146.366,
   1972.769,
   1813.465,
   1533.047,
   1296.706,
   1097.401,
   929.2349,
   787.2644,
   667.3428,
   565.9906,
   407.7736,
   294.4005,
   212.9884,
   154.4046,
   81.63646,
   43.5035,
   23.36129,
   6.888457,
   2.090022,
   0.6516533,
   0.2085404,
   0.06841913,
   0.02298878,
   0.007902638,
   0.002776764,
   0.0009964016,
   0.0003648368,
   0.000136205,
   5.180811e-05,
   2.006371e-05,
   7.905841e-06,
   3.167661e-06,
   1.289815e-06,
   5.334228e-07,
   2.239452e-07,
   9.539358e-08,
   4.120941e-08,
   1.804579e-08,
   8.006992e-09,
   3.598304e-09,
   1.637157e-09,
   7.538473e-10,
   3.511734e-10,
   1.654458e-10,
   7.880319e-11,
   3.793579e-11,
   3.793579e-11,
   0};
   graph = new TGraph(259,Fit1D_L_Norm[mass]_Comp[cb2_L]_fx8,Fit1D_L_Norm[mass]_Comp[cb2_L]_fy8);
   graph->SetName("Fit1D_L_Norm[mass]_Comp[cb2_L]");
   graph->SetTitle("Projection of Fit1D(L)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8 = new TH1F("Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8","Projection of Fit1D(L)",259,5.47,5.83);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->SetMinimum(0);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->SetMaximum(77629.58);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->SetDirectory(0);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->SetStats(0);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->SetMarkerStyle(20);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->SetMarkerSize(1.2);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_L_NormoBmasscB_CompoBcb2_LcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_L_Norm[mass]_Comp[cb2_L]8);
   
   graph->Draw("fl");
   
   Double_t Fit1D_L_Norm[mass]_fx9[252] = {
   5.495,
   5.495,
   5.5,
   5.5025,
   5.505,
   5.5075,
   5.51,
   5.5125,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.5825,
   5.585,
   5.5875,
   5.59,
   5.59125,
   5.5925,
   5.59375,
   5.595,
   5.59625,
   5.596875,
   5.5975,
   5.598125,
   5.59875,
   5.599375,
   5.6,
   5.600625,
   5.60125,
   5.601875,
   5.6025,
   5.602812,
   5.603125,
   5.603438,
   5.60375,
   5.604062,
   5.604375,
   5.604687,
   5.605,
   5.605313,
   5.605625,
   5.605937,
   5.60625,
   5.606562,
   5.606875,
   5.607188,
   5.6075,
   5.607812,
   5.608125,
   5.608438,
   5.608594,
   5.60875,
   5.608906,
   5.609063,
   5.609219,
   5.609375,
   5.609531,
   5.609687,
   5.609844,
   5.61,
   5.610156,
   5.610313,
   5.610469,
   5.610625,
   5.610781,
   5.610938,
   5.611094,
   5.61125,
   5.611406,
   5.611562,
   5.611719,
   5.611875,
   5.612188,
   5.6125,
   5.612813,
   5.613125,
   5.613437,
   5.61375,
   5.614375,
   5.614688,
   5.615,
   5.615312,
   5.615469,
   5.615625,
   5.615781,
   5.615937,
   5.616094,
   5.61625,
   5.616406,
   5.616563,
   5.616719,
   5.616875,
   5.617031,
   5.617188,
   5.617344,
   5.6175,
   5.617656,
   5.617812,
   5.617969,
   5.618125,
   5.618281,
   5.618438,
   5.618594,
   5.61875,
   5.618906,
   5.619063,
   5.619219,
   5.619375,
   5.619531,
   5.619687,
   5.619844,
   5.62,
   5.620156,
   5.620313,
   5.620469,
   5.620625,
   5.620781,
   5.620938,
   5.621094,
   5.62125,
   5.621084,
   5.621562,
   5.621719,
   5.621875,
   5.622031,
   5.622188,
   5.622344,
   5.6225,
   5.622656,
   5.622813,
   5.622969,
   5.623125,
   5.623281,
   5.623437,
   5.623594,
   5.62375,
   5.623906,
   5.624063,
   5.624219,
   5.624375,
   5.624688,
   5.625,
   5.625312,
   5.625625,
   5.62625,
   5.626563,
   5.626875,
   5.627187,
   5.6275,
   5.627812,
   5.627969,
   5.628125,
   5.628281,
   5.628438,
   5.628594,
   5.62875,
   5.628906,
   5.629062,
   5.629219,
   5.629375,
   5.629531,
   5.629687,
   5.629844,
   5.63,
   5.630156,
   5.630313,
   5.630469,
   5.630625,
   5.630781,
   5.630937,
   5.631094,
   5.63125,
   5.631406,
   5.631562,
   5.631719,
   5.631875,
   5.632031,
   5.632188,
   5.632344,
   5.6325,
   5.632812,
   5.633125,
   5.633437,
   5.63375,
   5.634063,
   5.634375,
   5.634688,
   5.635,
   5.635312,
   5.635625,
   5.635937,
   5.63625,
   5.636563,
   5.636875,
   5.637187,
   5.6375,
   5.638125,
   5.63875,
   5.639375,
   5.64,
   5.640625,
   5.64125,
   5.641875,
   5.6425,
   5.64375,
   5.645,
   5.64625,
   5.6475,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t Fit1D_L_Norm[mass]_fy9[252] = {
   0,
   8685.536,
   8685.536,
   8597.518,
   8538.227,
   8504.61,
   8493.83,
   8503.257,
   8530.457,
   8629.332,
   8774.429,
   8952.155,
   9151.071,
   9361.652,
   9576.088,
   9788.146,
   9993.095,
   10187.78,
   10370.9,
   10543.85,
   10712.59,
   10892.07,
   10995.36,
   11117.01,
   11268.83,
   11469.39,
   11596.58,
   11748.28,
   11931.12,
   12153.67,
   12427.04,
   12587.13,
   12765.66,
   12965.16,
   13188.51,
   13439.04,
   13720.58,
   14037.57,
   14395.14,
   14799.21,
   15256.68,
   15507.9,
   15775.58,
   16060.92,
   16365.25,
   16689.98,
   17036.64,
   17406.89,
   17802.53,
   18225.5,
   18677.93,
   19162.1,
   19680.51,
   20235.85,
   20831.08,
   21469.38,
   22154.23,
   22889.43,
   23679.11,
   24527.78,
   24975.74,
   25440.33,
   25922.23,
   26422.15,
   26940.85,
   27479.09,
   28037.72,
   28617.57,
   29219.56,
   29844.61,
   30493.7,
   31167.87,
   31868.19,
   32595.78,
   33351.83,
   34137.57,
   34954.3,
   35803.36,
   36686.2,
   37604.29,
   38559.2,
   39550.82,
   41589.07,
   43683,
   45824.57,
   48004.83,
   50213.92,
   52441.12,
   56903.26,
   59113.25,
   61291.69,
   63424.98,
   64470.38,
   65499.3,
   66510.01,
   67500.77,
   68469.86,
   69415.57,
   70336.21,
   71230.11,
   72095.65,
   72931.22,
   73735.26,
   74506.25,
   75242.73,
   75943.28,
   76606.55,
   77231.23,
   77816.11,
   78360.03,
   78861.9,
   79320.72,
   79735.56,
   80105.59,
   80430.06,
   80708.31,
   80939.75,
   81123.93,
   81260.45,
   81349.04,
   81389.51,
   81381.77,
   81325.83,
   81221.8,
   81069.89,
   80870.41,
   80623.75,
   80330.43,
   79991.02,
   79606.2,
   79216.87,
   78703.55,
   78187.51,
   77629.66,
   77031.1,
   76393.01,
   75716.63,
   75003.27,
   74254.29,
   73471.13,
   72655.26,
   71808.21,
   70931.56,
   70026.91,
   69095.89,
   68140.2,
   67161.51,
   66161.54,
   65142.01,
   64104.66,
   61983.46,
   59811.79,
   57603.35,
   55371.55,
   50889.14,
   48662.72,
   46461.09,
   44294.44,
   42172.11,
   40102.47,
   39089.77,
   38092.95,
   37112.8,
   36150.03,
   35205.29,
   34279.19,
   33372.24,
   32484.94,
   31617.7,
   30770.89,
   29944.8,
   29139.69,
   28355.77,
   27593.57,
   26861.23,
   26160.79,
   25490.84,
   24850,
   24236.98,
   23650.55,
   23089.53,
   22552.78,
   22039.22,
   21547.84,
   21077.64,
   20627.69,
   20197.09,
   19784.98,
   19390.56,
   19013.03,
   18305.73,
   17657.5,
   17063.26,
   16518.38,
   16018.62,
   15560.11,
   15139.34,
   14753.07,
   14398.36,
   14072.54,
   13773.13,
   13497.91,
   13244.81,
   13011.97,
   12797.68,
   12600.36,
   12251.06,
   11954.02,
   11700.85,
   11484.5,
   11299.07,
   11139.63,
   11002.04,
   10882.81,
   10688.24,
   10537.72,
   10418.4,
   10321.15,
   10168.9,
   9943.483,
   9749.97,
   9559.368,
   9364.464,
   9163.947,
   8958.13,
   8747.76,
   8533.673,
   8316.698,
   8097.622,
   7877.185,
   7656.073,
   7434.923,
   7214.321,
   6994.805,
   6776.865,
   6560.947,
   6347.454,
   6136.746,
   5929.146,
   5724.941,
   5524.38,
   5327.684,
   5135.039,
   4946.606,
   4762.517,
   4582.881,
   4407.783,
   4237.288,
   4071.441,
   4071.441,
   4071.441,
   0};
   graph = new TGraph(252,Fit1D_L_Norm[mass]_fx9,Fit1D_L_Norm[mass]_fy9);
   graph->SetName("Fit1D_L_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(L)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_L_NormoBmasscB9 = new TH1F("Graph_Fit1D_L_NormoBmasscB9","Projection of Fit1D(L)",252,5.464,5.836);
   Graph_Fit1D_L_NormoBmasscB9->SetMinimum(0);
   Graph_Fit1D_L_NormoBmasscB9->SetMaximum(89528.46);
   Graph_Fit1D_L_NormoBmasscB9->SetDirectory(0);
   Graph_Fit1D_L_NormoBmasscB9->SetStats(0);
   Graph_Fit1D_L_NormoBmasscB9->SetMarkerStyle(20);
   Graph_Fit1D_L_NormoBmasscB9->SetMarkerSize(1.2);
   Graph_Fit1D_L_NormoBmasscB9->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_L_NormoBmasscB9->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_L_NormoBmasscB9->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB9->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_L_NormoBmasscB9->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_L_NormoBmasscB9->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_L_NormoBmasscB9->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB9->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB9->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_L_NormoBmasscB9->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_L_NormoBmasscB9->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_L_NormoBmasscB9->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_L_NormoBmasscB9->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_L_NormoBmasscB9->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_L_NormoBmasscB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_L_Norm[mass]9);
   
   graph->Draw("l");
   
   Double_t h_hds_1020_fx3003[60] = {
   5.5025,
   5.5075,
   5.5125,
   5.5175,
   5.5225,
   5.5275,
   5.5325,
   5.5375,
   5.5425,
   5.5475,
   5.5525,
   5.5575,
   5.5625,
   5.5675,
   5.5725,
   5.5775,
   5.5825,
   5.5875,
   5.5925,
   5.5975,
   5.6025,
   5.6075,
   5.6125,
   5.6175,
   5.6225,
   5.6275,
   5.6325,
   5.6375,
   5.6425,
   5.6475,
   5.6525,
   5.6575,
   5.6625,
   5.6675,
   5.6725,
   5.6775,
   5.6825,
   5.6875,
   5.6925,
   5.6975,
   5.7025,
   5.7075,
   5.7125,
   5.7175,
   5.7225,
   5.7275,
   5.7325,
   5.7375,
   5.7425,
   5.7475,
   5.7525,
   5.7575,
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975};
   Double_t h_hds_1020_fy3003[60] = {
   8395,
   8475,
   8538,
   8638,
   8845,
   9007,
   9107,
   9422,
   9487,
   9810,
   9905,
   10069,
   10356,
   10173,
   10355,
   10758,
   10903,
   11122,
   11474,
   12414,
   14849,
   22551,
   44051,
   75387,
   73610,
   41195,
   20827,
   13734,
   11688,
   10762,
   10098,
   9954,
   9495,
   9327,
   9124,
   8899,
   8815,
   8595,
   8429,
   8016,
   7857,
   7633,
   7394,
   7245,
   7015,
   6916,
   6732,
   6438,
   6193,
   6244,
   5996,
   5663,
   5584,
   5404,
   5177,
   4857,
   4845,
   4434,
   4148,
   3693};
   Double_t h_hds_1020_felx3003[60] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_hds_1020_fely3003[60] = {
   91.1256,
   91.56112,
   91.90265,
   92.44219,
   93.54919,
   94.40653,
   94.93191,
   96.56827,
   96.90252,
   98.54671,
   99.02512,
   99.84565,
   101.2657,
   100.3625,
   101.2607,
   103.222,
   103.9186,
   104.9621,
   106.6179,
   110.9193,
   121.3575,
   149.6707,
   209.3839,
   274.0674,
   270.8121,
   202.4661,
   143.8165,
   116.6932,
   107.6122,
   103.2413,
   99.99005,
   99.27099,
   96.94357,
   96.07769,
   95.02094,
   93.83584,
   93.38956,
   92.21057,
   91.31095,
   89.03351,
   88.14113,
   86.86847,
   85.48982,
   84.61903,
   83.25709,
   82.66399,
   81.55029,
   79.73871,
   78.1972,
   78.52057,
   76.93546,
   74.75457,
   74.22784,
   73.0136,
   71.45311,
   69.19397,
   69.10783,
   66.09016,
   63.90691,
   60.27212};
   Double_t h_hds_1020_fehx3003[60] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_hds_1020_fehy3003[60] = {
   92.1256,
   92.56112,
   92.90265,
   93.44219,
   94.54919,
   95.40653,
   95.93191,
   97.56827,
   97.90252,
   99.54671,
   100.0251,
   100.8457,
   102.2657,
   101.3625,
   102.2607,
   104.222,
   104.9186,
   105.9621,
   107.6179,
   111.9193,
   122.3575,
   150.6707,
   210.3839,
   275.0674,
   271.8121,
   203.4661,
   144.8165,
   117.6932,
   108.6122,
   104.2413,
   100.99,
   100.271,
   97.94357,
   97.07769,
   96.02094,
   94.83584,
   94.38956,
   93.21057,
   92.31095,
   90.03351,
   89.14113,
   87.86847,
   86.48982,
   85.61903,
   84.25709,
   83.66399,
   82.55029,
   80.73871,
   79.1972,
   79.52057,
   77.93546,
   75.75457,
   75.22784,
   74.0136,
   72.45311,
   70.19397,
   70.10783,
   67.09016,
   64.90691,
   61.27212};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_hds_1020_fx3003,h_hds_1020_fy3003,h_hds_1020_felx3003,h_hds_1020_fehx3003,h_hds_1020_fely3003,h_hds_1020_fehy3003);
   grae->SetName("h_hds_1020");
   grae->SetTitle("Histogram of hds_1020_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_hds_10203003 = new TH1F("Graph_h_hds_10203003","Histogram of hds_1020_plot__mass",100,5.47,5.83);
   Graph_h_hds_10203003->SetMinimum(3269.455);
   Graph_h_hds_10203003->SetMaximum(82865);
   Graph_h_hds_10203003->SetDirectory(0);
   Graph_h_hds_10203003->SetStats(0);
   Graph_h_hds_10203003->SetMarkerStyle(20);
   Graph_h_hds_10203003->SetMarkerSize(1.2);
   Graph_h_hds_10203003->GetXaxis()->SetNdivisions(505);
   Graph_h_hds_10203003->GetXaxis()->SetLabelFont(132);
   Graph_h_hds_10203003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_hds_10203003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_hds_10203003->GetXaxis()->SetTitleSize(-1);
   Graph_h_hds_10203003->GetXaxis()->SetTitleOffset(1);
   Graph_h_hds_10203003->GetXaxis()->SetTitleFont(132);
   Graph_h_hds_10203003->GetYaxis()->SetLabelFont(132);
   Graph_h_hds_10203003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_hds_10203003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_hds_10203003->GetYaxis()->SetTitleFont(132);
   Graph_h_hds_10203003->GetZaxis()->SetLabelFont(132);
   Graph_h_hds_10203003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_hds_10203003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_hds_10203003->GetZaxis()->SetTitleOffset(1);
   Graph_h_hds_10203003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_hds_10203003);
   
   grae->Draw("zp");
   
   TH1D *frame_e4df870__6 = new TH1D("frame_e4df870__6","A RooPlot of \"mass\"",60,5.5,5.8);
   frame_e4df870__6->SetBinContent(1,85458.98);
   frame_e4df870__6->SetMaximum(100000);
   frame_e4df870__6->SetEntries(2);
   frame_e4df870__6->SetDirectory(0);
   frame_e4df870__6->SetStats(0);
   frame_e4df870__6->SetMarkerStyle(20);
   frame_e4df870__6->SetMarkerSize(1.2);
   frame_e4df870__6->GetXaxis()->SetNdivisions(505);
   frame_e4df870__6->GetXaxis()->SetLabelFont(132);
   frame_e4df870__6->GetXaxis()->SetLabelOffset(0.015);
   frame_e4df870__6->GetXaxis()->SetLabelSize(0.05);
   frame_e4df870__6->GetXaxis()->SetTitleSize(-1);
   frame_e4df870__6->GetXaxis()->SetTitleOffset(1);
   frame_e4df870__6->GetXaxis()->SetTitleFont(132);
   frame_e4df870__6->GetYaxis()->SetNdivisions(504);
   frame_e4df870__6->GetYaxis()->SetLabelFont(132);
   frame_e4df870__6->GetYaxis()->SetLabelSize(0.05);
   frame_e4df870__6->GetYaxis()->SetTitleSize(0.05);
   frame_e4df870__6->GetYaxis()->SetTitleFont(132);
   frame_e4df870__6->GetZaxis()->SetLabelFont(132);
   frame_e4df870__6->GetZaxis()->SetLabelSize(0.05);
   frame_e4df870__6->GetZaxis()->SetTitleSize(0.05);
   frame_e4df870__6->GetZaxis()->SetTitleOffset(1);
   frame_e4df870__6->GetZaxis()->SetTitleFont(132);
   frame_e4df870__6->Draw("AXISSAME");
   glRect->Modified();
   glRect->cd();
   glRect->SetSelected(glRect);
}


==> figs/Fig2.C <==
void FITSIM_LcPi_NEW3()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Feb  8 14:47:41 2020) by ROOT version 6.18/04
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",111,56,1002,1026);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.887013,-28.91422,6.247736,212.0376);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_11f7d5d0__1 = new TH1D("frame_11f7d5d0__1","A RooPlot of \"\"",150,5.9303,6.2297);
   frame_11f7d5d0__1->SetBinContent(1,165.4296);
   frame_11f7d5d0__1->SetMinimum(0);
   frame_11f7d5d0__1->SetMaximum(199.99);
   frame_11f7d5d0__1->SetEntries(1);
   frame_11f7d5d0__1->SetDirectory(0);
   frame_11f7d5d0__1->SetStats(0);
   frame_11f7d5d0__1->SetMarkerStyle(20);
   frame_11f7d5d0__1->SetMarkerSize(1.2);
   frame_11f7d5d0__1->GetXaxis()->SetNdivisions(512);
   frame_11f7d5d0__1->GetXaxis()->SetLabelFont(133);
   frame_11f7d5d0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_11f7d5d0__1->GetXaxis()->SetLabelSize(36);
   frame_11f7d5d0__1->GetXaxis()->SetTitleSize(-1);
   frame_11f7d5d0__1->GetXaxis()->SetTitleOffset(1);
   frame_11f7d5d0__1->GetXaxis()->SetTitleFont(132);
   frame_11f7d5d0__1->GetYaxis()->SetNdivisions(504);
   frame_11f7d5d0__1->GetYaxis()->SetLabelFont(133);
   frame_11f7d5d0__1->GetYaxis()->SetLabelSize(36);
   frame_11f7d5d0__1->GetYaxis()->SetTitleSize(0.05);
   frame_11f7d5d0__1->GetYaxis()->SetTitleFont(132);
   frame_11f7d5d0__1->GetZaxis()->SetLabelFont(132);
   frame_11f7d5d0__1->GetZaxis()->SetLabelSize(0.05);
   frame_11f7d5d0__1->GetZaxis()->SetTitleSize(0.05);
   frame_11f7d5d0__1->GetZaxis()->SetTitleOffset(1);
   frame_11f7d5d0__1->GetZaxis()->SetTitleFont(132);
   frame_11f7d5d0__1->Draw("FUNC");
   
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[pp_B1]_fx1[156] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.968,
   5.97,
   5.972,
   5.974,
   5.976,
   5.978,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[pp_B1]_fy1[156] = {
   0,
   0.9519087,
   0.9519087,
   1.084826,
   1.240982,
   1.420079,
   1.621817,
   1.845899,
   2.092024,
   2.359894,
   2.64921,
   2.959674,
   3.290986,
   3.642847,
   4.014958,
   4.407021,
   4.818737,
   5.249806,
   5.69993,
   6.16881,
   6.656147,
   7.161642,
   7.684997,
   8.225912,
   8.784088,
   9.359226,
   9.951028,
   10.5592,
   11.18343,
   11.82343,
   12.47889,
   13.14953,
   13.83504,
   14.53512,
   15.24947,
   15.97779,
   16.71979,
   17.47516,
   18.24361,
   19.02484,
   19.81855,
   20.62443,
   21.4422,
   22.27155,
   23.11219,
   23.9638,
   24.82611,
   25.6988,
   26.58157,
   27.47414,
   28.3762,
   29.28744,
   30.20758,
   31.13632,
   32.07334,
   33.01836,
   33.97108,
   34.9312,
   35.89841,
   36.87243,
   37.85294,
   38.83966,
   39.83228,
   40.8305,
   41.83403,
   42.84257,
   43.85581,
   44.87346,
   45.89522,
   46.92079,
   47.94987,
   48.98217,
   50.01738,
   51.0552,
   52.09534,
   53.1375,
   54.18138,
   55.22667,
   56.27309,
   57.32033,
   58.36809,
   59.41607,
   60.46398,
   61.51152,
   62.55838,
   63.60427,
   64.64889,
   65.69194,
   66.73312,
   67.77213,
   68.80868,
   69.84246,
   70.87318,
   71.90053,
   72.92423,
   73.94396,
   74.95943,
   75.97034,
   76.9764,
   77.9773,
   78.97274,
   79.96243,
   80.94607,
   81.92335,
   82.89399,
   83.85767,
   84.8141,
   85.76299,
   86.70403,
   87.63692,
   88.56137,
   89.47708,
   90.38374,
   91.28107,
   92.16875,
   93.04649,
   93.914,
   94.77097,
   95.6171,
   96.4521,
   97.27566,
   98.08749,
   98.8873,
   99.67477,
   100.4496,
   101.2115,
   101.9602,
   102.6954,
   103.4167,
   104.1239,
   104.8167,
   105.4948,
   106.1578,
   106.8056,
   107.4377,
   108.0539,
   108.6538,
   109.2373,
   109.8039,
   110.3535,
   110.8856,
   111.4,
   111.8964,
   112.3745,
   112.834,
   113.2746,
   113.696,
   114.0978,
   114.4799,
   114.8419,
   115.1834,
   115.5043,
   115.8042,
   115.8042,
   115.8042,
   0};
   TGraph *graph = new TGraph(156,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[pp_B1]_fx1,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[pp_B1]_fy1);
   graph->SetName("Fit1D_Lb2SMM_M3_Norm[mass]_Comp[pp_B1]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M3)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1 = new TH1F("Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1","Projection of Fit1D(Lb2SMM_M3)",156,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->SetMaximum(127.3846);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->SetStats(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M3_Norm[mass]_Comp[pp_B1]1);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B2_smear]_fx2[270] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.947,
   5.94725,
   5.947375,
   5.947437,
   5.9475,
   5.948,
   5.9485,
   5.94875,
   5.948875,
   5.948937,
   5.948969,
   5.949,
   5.949125,
   5.94925,
   5.9495,
   5.949625,
   5.949656,
   5.949687,
   5.949719,
   5.94975,
   5.949875,
   5.95,
   5.95025,
   5.950375,
   5.950406,
   5.950437,
   5.950469,
   5.9505,
   5.950563,
   5.950625,
   5.95075,
   5.951,
   5.9515,
   5.951625,
   5.95175,
   5.951875,
   5.951906,
   5.951937,
   5.951969,
   5.952,
   5.952063,
   5.952125,
   5.95225,
   5.952375,
   5.9525,
   5.952625,
   5.952656,
   5.952687,
   5.952719,
   5.95275,
   5.952813,
   5.952875,
   5.953,
   5.954,
   5.954125,
   5.954156,
   5.954187,
   5.954219,
   5.95425,
   5.954313,
   5.954375,
   5.9545,
   5.954625,
   5.95475,
   5.954875,
   5.954906,
   5.954937,
   5.955,
   5.955063,
   5.955125,
   5.95525,
   5.955375,
   5.9555,
   5.955625,
   5.955687,
   5.95575,
   5.955875,
   5.956,
   5.956125,
   5.95625,
   5.956375,
   5.956406,
   5.956437,
   5.9565,
   5.956625,
   5.95675,
   5.957,
   5.957125,
   5.957187,
   5.95725,
   5.9575,
   5.958,
   5.95825,
   5.9585,
   5.95875,
   5.959,
   5.9595,
   5.96,
   5.9605,
   5.961,
   5.9615,
   5.962,
   5.9625,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.965,
   5.9655,
   5.966,
   5.9665,
   5.967,
   5.968,
   5.969,
   5.97,
   5.971,
   5.972,
   5.973,
   5.974,
   5.975,
   5.976,
   5.977,
   5.978,
   5.979,
   5.98,
   5.981,
   5.982,
   5.983,
   5.984,
   5.985,
   5.986,
   5.987,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B2_smear]_fy2[270] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.0001996453,
   0.001065579,
   0.001305857,
   0.001407282,
   0.001454849,
   0.002027793,
   0.003602766,
   0.007471919,
   0.008889646,
   0.009495666,
   0.009781086,
   0.01163107,
   0.01256568,
   0.01502592,
   0.01683773,
   0.0197417,
   0.02099165,
   0.02128931,
   0.02221001,
   0.02510573,
   0.0266853,
   0.03103873,
   0.03432003,
   0.03964597,
   0.04195577,
   0.04250702,
   0.04527508,
   0.04893179,
   0.05133687,
   0.05511053,
   0.058246,
   0.06357702,
   0.07234798,
   0.1076156,
   0.1144367,
   0.1206338,
   0.1263783,
   0.1277563,
   0.1349997,
   0.1403325,
   0.1444431,
   0.1512801,
   0.1571774,
   0.1674941,
   0.176629,
   0.1849942,
   0.1927937,
   0.1946704,
   0.2036942,
   0.2094321,
   0.2140872,
   0.2220422,
   0.2290367,
   0.2414644,
   0.3493059,
   0.3603242,
   0.3646323,
   0.3724953,
   0.377807,
   0.3824791,
   0.3908901,
   0.398583,
   0.4127146,
   0.4257579,
   0.4380393,
   0.4497297,
   0.4549426,
   0.4608602,
   0.4697994,
   0.4776561,
   0.4849834,
   0.498674,
   0.5114975,
   0.5236936,
   0.5353911,
   0.5449076,
   0.5526347,
   0.5663841,
   0.5791011,
   0.5911813,
   0.6027825,
   0.6139918,
   0.6181598,
   0.6218226,
   0.628415,
   0.6406101,
   0.6521418,
   0.6739791,
   0.6844317,
   0.6908352,
   0.6964963,
   0.7176541,
   0.7574957,
   0.7764865,
   0.7946579,
   0.8125573,
   0.829812,
   0.8628459,
   0.8941877,
   0.9240942,
   0.9526927,
   0.9801455,
   1.006566,
   1.032052,
   1.056685,
   1.080531,
   1.103647,
   1.126085,
   1.147888,
   1.169096,
   1.189744,
   1.209863,
   1.229481,
   1.267315,
   1.303426,
   1.337964,
   1.371059,
   1.402822,
   1.433347,
   1.462721,
   1.491017,
   1.518303,
   1.544636,
   1.570071,
   1.594656,
   1.618435,
   1.641447,
   1.663729,
   1.685314,
   1.706234,
   1.726517,
   1.746189,
   1.765275,
   1.783798,
   1.801778,
   1.819237,
   1.836192,
   1.852662,
   1.884209,
   1.913999,
   1.942141,
   1.968732,
   1.99386,
   2.017605,
   2.040039,
   2.06123,
   2.081239,
   2.100122,
   2.117933,
   2.134719,
   2.150525,
   2.165395,
   2.179367,
   2.192479,
   2.204765,
   2.216259,
   2.22699,
   2.236989,
   2.246283,
   2.254897,
   2.262858,
   2.270188,
   2.27691,
   2.283046,
   2.288615,
   2.293638,
   2.298133,
   2.302118,
   2.30561,
   2.308625,
   2.31118,
   2.313288,
   2.314966,
   2.316227,
   2.317084,
   2.317551,
   2.317639,
   2.317361,
   2.316728,
   2.315753,
   2.314445,
   2.312815,
   2.310873,
   2.308629,
   2.306093,
   2.303274,
   2.30018,
   2.296821,
   2.293204,
   2.289338,
   2.285231,
   2.28089,
   2.276323,
   2.271537,
   2.266538,
   2.261335,
   2.255932,
   2.250338,
   2.244557,
   2.238596,
   2.232462,
   2.226159,
   2.219693,
   2.21307,
   2.206295,
   2.199373,
   2.192309,
   2.185109,
   2.177776,
   2.170315,
   2.162732,
   2.15503,
   2.147213,
   2.139287,
   2.131254,
   2.123119,
   2.114886,
   2.106558,
   2.09814,
   2.089634,
   2.081045,
   2.072375,
   2.063628,
   2.054807,
   2.045916,
   2.036958,
   2.027934,
   2.01885,
   2.009706,
   2.000507,
   1.991254,
   1.981951,
   1.9726,
   1.963203,
   1.953764,
   1.944284,
   1.934766,
   1.925212,
   1.915624,
   1.906005,
   1.896357,
   1.886681,
   1.87698,
   1.867256,
   1.857511,
   1.847746,
   1.837963,
   1.828165,
   1.818352,
   1.808527,
   1.798692,
   1.788847,
   1.778995,
   1.769137,
   1.759274,
   1.749409,
   1.739542,
   1.739542,
   1.739542,
   0};
   graph = new TGraph(270,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B2_smear]_fx2,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B2_smear]_fy2);
   graph->SetName("Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B2_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M3)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(11);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2 = new TH1F("Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2","Projection of Fit1D(Lb2SMM_M3)",270,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->SetMaximum(2.549403);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->SetStats(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B2_smear]2);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B3_smear]_fx3[293] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.961,
   5.9615,
   5.962,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.964625,
   5.964656,
   5.964688,
   5.96475,
   5.965,
   5.9655,
   5.966,
   5.966062,
   5.966094,
   5.966125,
   5.966156,
   5.966188,
   5.96625,
   5.966375,
   5.9665,
   5.96675,
   5.967,
   5.9675,
   5.967562,
   5.967594,
   5.967625,
   5.967656,
   5.967688,
   5.96775,
   5.967875,
   5.968,
   5.96825,
   5.9685,
   5.969,
   5.969062,
   5.969094,
   5.969125,
   5.969156,
   5.969188,
   5.96925,
   5.969375,
   5.9695,
   5.96975,
   5.97,
   5.97025,
   5.9705,
   5.97075,
   5.970875,
   5.971,
   5.971125,
   5.97125,
   5.9715,
   5.97175,
   5.972,
   5.972062,
   5.972094,
   5.972125,
   5.972156,
   5.972188,
   5.97225,
   5.972375,
   5.9725,
   5.972625,
   5.97275,
   5.973,
   5.97325,
   5.9735,
   5.973562,
   5.973594,
   5.973625,
   5.973688,
   5.97375,
   5.973875,
   5.974,
   5.974125,
   5.97425,
   5.9745,
   5.97475,
   5.975,
   5.975031,
   5.975062,
   5.975094,
   5.975125,
   5.975188,
   5.97525,
   5.975375,
   5.9755,
   5.975625,
   5.97575,
   5.976,
   5.97625,
   5.9765,
   5.976625,
   5.976688,
   5.97675,
   5.976875,
   5.977,
   5.97725,
   5.9775,
   5.97775,
   5.978,
   5.978031,
   5.978063,
   5.978125,
   5.97825,
   5.978375,
   5.9785,
   5.97875,
   5.979,
   5.97925,
   5.9795,
   5.979563,
   5.979625,
   5.97975,
   5.98,
   5.98025,
   5.9805,
   5.981,
   5.981063,
   5.981125,
   5.98125,
   5.9815,
   5.982,
   5.9825,
   5.982625,
   5.98275,
   5.983,
   5.9835,
   5.984,
   5.9845,
   5.985,
   5.9855,
   5.986,
   5.9865,
   5.987,
   5.9875,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.993,
   5.994,
   5.995,
   5.996,
   5.997,
   5.998,
   5.999,
   6,
   6.001,
   6.002,
   6.003,
   6.004,
   6.005,
   6.006,
   6.007,
   6.008,
   6.009,
   6.01,
   6.011,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B3_smear]_fy3[293] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   6.969426e-05,
   0.0005965395,
   0.002653606,
   0.007020207,
   0.008266583,
   0.01528351,
   0.02274639,
   0.03886704,
   0.04852971,
   0.05597779,
   0.05764633,
   0.06536954,
   0.06909266,
   0.07449275,
   0.08891588,
   0.1085974,
   0.1239549,
   0.1256983,
   0.1265581,
   0.1339477,
   0.1431558,
   0.1491237,
   0.1583045,
   0.1723799,
   0.1838955,
   0.2032283,
   0.2197656,
   0.2481257,
   0.2513592,
   0.252955,
   0.2701894,
   0.2819552,
   0.290695,
   0.3047437,
   0.3269556,
   0.3454571,
   0.3769198,
   0.4041091,
   0.4511458,
   0.4565349,
   0.4591961,
   0.4886824,
   0.5032429,
   0.5148856,
   0.5342692,
   0.5657949,
   0.5925294,
   0.6386109,
   0.6788732,
   0.7153963,
   0.7491974,
   0.8582639,
   0.8986796,
   0.9335809,
   0.9652249,
   0.9946052,
   1.048559,
   1.097885,
   1.143797,
   1.154833,
   1.188223,
   1.211318,
   1.229223,
   1.244831,
   1.272302,
   1.319384,
   1.360804,
   1.398784,
   1.434331,
   1.500177,
   1.560887,
   1.617752,
   1.631466,
   1.671339,
   1.692516,
   1.726056,
   1.754653,
   1.804916,
   1.849981,
   1.891797,
   1.931271,
   2.00507,
   2.073742,
   2.138505,
   2.146366,
   2.169333,
   2.194305,
   2.212842,
   2.24411,
   2.271722,
   2.321465,
   2.366933,
   2.409644,
   2.450323,
   2.527122,
   2.599282,
   2.667833,
   2.735329,
   2.762889,
   2.788006,
   2.834343,
   2.877511,
   2.958018,
   3.033246,
   3.104638,
   3.172968,
   3.18132,
   3.203327,
   3.230171,
   3.275546,
   3.316936,
   3.35619,
   3.430576,
   3.501065,
   3.568606,
   3.633729,
   3.658958,
   3.680275,
   3.718744,
   3.789764,
   3.856734,
   3.920994,
   4.043406,
   4.063604,
   4.080954,
   4.113701,
   4.175935,
   4.293554,
   4.404966,
   4.435855,
   4.464215,
   4.519177,
   4.624742,
   4.72635,
   4.826534,
   4.922048,
   5.014555,
   5.104896,
   5.192188,
   5.277069,
   5.359851,
   5.440373,
   5.595561,
   5.743525,
   5.884978,
   6.020498,
   6.150565,
   6.275587,
   6.395914,
   6.511854,
   6.62368,
   6.731633,
   6.835929,
   6.936764,
   7.034314,
   7.128741,
   7.220191,
   7.308799,
   7.394691,
   7.477979,
   7.558771,
   7.637166,
   7.713254,
   7.787123,
   7.858853,
   7.928519,
   8.061938,
   8.187898,
   8.306863,
   8.419248,
   8.525429,
   8.625744,
   8.720504,
   8.809993,
   8.894471,
   8.974179,
   9.049339,
   9.120158,
   9.186826,
   9.249524,
   9.308418,
   9.363667,
   9.415416,
   9.463806,
   9.508966,
   9.551022,
   9.590089,
   9.626278,
   9.659696,
   9.690442,
   9.718611,
   9.744294,
   9.767577,
   9.788544,
   9.807274,
   9.823842,
   9.838321,
   9.85078,
   9.861286,
   9.869903,
   9.876693,
   9.881715,
   9.885026,
   9.886681,
   9.886734,
   9.885235,
   9.882233,
   9.877777,
   9.871911,
   9.864682,
   9.856131,
   9.8463,
   9.83523,
   9.82296,
   9.809527,
   9.794968,
   9.779319,
   9.762613,
   9.744885,
   9.726167,
   9.706489,
   9.685884,
   9.664379,
   9.642005,
   9.61879,
   9.594759,
   9.569941,
   9.54436,
   9.518042,
   9.491011,
   9.46329,
   9.434904,
   9.405874,
   9.376221,
   9.345969,
   9.315136,
   9.283744,
   9.251811,
   9.219358,
   9.186402,
   9.152962,
   9.119056,
   9.084701,
   9.049914,
   9.014711,
   8.979108,
   8.943121,
   8.906765,
   8.870054,
   8.833005,
   8.795629,
   8.757942,
   8.719956,
   8.681685,
   8.643141,
   8.604338,
   8.565286,
   8.525999,
   8.486487,
   8.446761,
   8.406834,
   8.366715,
   8.326415,
   8.285944,
   8.245313,
   8.20453,
   8.163606,
   8.122549,
   8.08137,
   8.040076,
   7.998675,
   7.957178,
   7.915591,
   7.873923,
   7.832181,
   7.832181,
   7.832181,
   0};
   graph = new TGraph(293,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B3_smear]_fx3,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B3_smear]_fy3);
   graph->SetName("Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B3_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M3)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(12);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3 = new TH1F("Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3","Projection of Fit1D(Lb2SMM_M3)",293,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->SetMaximum(10.87541);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->SetStats(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B3_smear]3);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[background_M3]_fx4[172] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.967,
   5.9675,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.97075,
   5.971,
   5.972,
   5.974,
   5.975,
   5.97525,
   5.9755,
   5.976,
   5.9765,
   5.97675,
   5.977,
   5.978,
   5.9785,
   5.979,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[background_M3]_fy4[172] = {
   0,
   0.9519087,
   0.9519087,
   1.084826,
   1.240982,
   1.420079,
   1.621817,
   1.845899,
   2.092024,
   2.359894,
   2.64941,
   2.963277,
   3.325306,
   3.536714,
   3.78729,
   4.364264,
   4.986192,
   5.576829,
   6.146647,
   6.72178,
   7.320987,
   7.969846,
   8.35589,
   8.530332,
   8.774414,
   9.175677,
   9.465913,
   9.701834,
   9.922473,
   10.10698,
   10.25792,
   10.77253,
   12.09679,
   12.69908,
   12.91123,
   13.08558,
   13.40465,
   13.70504,
   13.90536,
   14.07521,
   14.69407,
   15.0402,
   15.34881,
   15.96739,
   17.14071,
   18.25601,
   19.32998,
   20.3737,
   21.3978,
   22.40828,
   23.40926,
   24.40364,
   25.39356,
   26.38066,
   27.36621,
   28.35124,
   29.33656,
   30.32283,
   31.31056,
   32.30019,
   33.29206,
   34.28642,
   35.2835,
   36.28344,
   37.28637,
   38.29236,
   39.30147,
   40.3137,
   41.32904,
   42.34748,
   43.36896,
   44.39342,
   45.42077,
   46.45091,
   47.48374,
   48.51914,
   49.55697,
   50.5971,
   51.63938,
   52.68364,
   53.72973,
   54.77747,
   55.82668,
   56.87719,
   57.9288,
   58.98131,
   60.03454,
   61.08826,
   62.14229,
   63.19641,
   64.25039,
   65.30403,
   66.35711,
   67.40939,
   68.46066,
   69.51067,
   70.55921,
   71.60603,
   72.6509,
   73.69357,
   74.73382,
   75.77138,
   76.80603,
   77.83751,
   78.86557,
   79.88997,
   80.91045,
   81.92676,
   82.93864,
   83.94584,
   84.9481,
   85.94517,
   86.93678,
   87.92267,
   88.90258,
   89.87625,
   90.84342,
   91.80381,
   92.75717,
   93.70322,
   94.6417,
   95.57234,
   96.49488,
   97.40903,
   98.31453,
   99.21111,
   100.0985,
   100.9764,
   101.8446,
   102.7028,
   103.5506,
   104.3879,
   105.2144,
   106.0297,
   106.8337,
   107.626,
   108.4063,
   109.1744,
   109.9299,
   110.6727,
   111.4024,
   112.1188,
   112.8215,
   113.5103,
   114.1849,
   114.8451,
   115.4904,
   116.1207,
   116.7357,
   117.3351,
   117.9186,
   118.4859,
   119.0367,
   119.5707,
   120.0878,
   120.5874,
   121.0695,
   121.5337,
   121.9797,
   122.4072,
   122.816,
   123.2057,
   123.576,
   123.9268,
   124.2576,
   124.5682,
   124.8583,
   125.1276,
   125.3759,
   125.3759,
   125.3759,
   0};
   graph = new TGraph(172,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[background_M3]_fx4,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[background_M3]_fy4);
   graph->SetName("Fit1D_Lb2SMM_M3_Norm[mass]_Comp[background_M3]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M3)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4 = new TH1F("Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4","Projection of Fit1D(Lb2SMM_M3)",172,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->SetMaximum(137.9135);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->SetStats(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M3_Norm[mass]_Comp[background_M3]4);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx5[154] = {
   5.93,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.968,
   5.97,
   5.972,
   5.974,
   5.976,
   5.978,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.23};
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy5[154] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(154,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx5,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy5);
   graph->SetName("Fit1D_Lb2SMM_M3_Norm[mass]_Comp[Lb2S_Lb2SMM]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M3)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5 = new TH1F("Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5","Projection of Fit1D(Lb2SMM_M3)",154,5.9,6.26);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->SetMaximum(1.1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->SetStats(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M3_Norm[mass]_Comp[Lb2S_Lb2SMM]5);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_fx6[172] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.967,
   5.9675,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.97075,
   5.971,
   5.972,
   5.974,
   5.975,
   5.97525,
   5.9755,
   5.976,
   5.9765,
   5.97675,
   5.977,
   5.978,
   5.9785,
   5.979,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_fy6[172] = {
   0,
   0.9519087,
   0.9519087,
   1.084826,
   1.240982,
   1.420079,
   1.621817,
   1.845899,
   2.092024,
   2.359894,
   2.64941,
   2.963277,
   3.325306,
   3.536714,
   3.78729,
   4.364264,
   4.986192,
   5.576829,
   6.146647,
   6.72178,
   7.320987,
   7.969846,
   8.35589,
   8.530332,
   8.774414,
   9.175677,
   9.465913,
   9.701834,
   9.922473,
   10.10698,
   10.25792,
   10.77253,
   12.09679,
   12.69908,
   12.91123,
   13.08558,
   13.40465,
   13.70504,
   13.90536,
   14.07521,
   14.69407,
   15.0402,
   15.34881,
   15.96739,
   17.14071,
   18.25601,
   19.32998,
   20.3737,
   21.3978,
   22.40828,
   23.40926,
   24.40364,
   25.39356,
   26.38066,
   27.36621,
   28.35124,
   29.33656,
   30.32283,
   31.31056,
   32.30019,
   33.29206,
   34.28642,
   35.2835,
   36.28344,
   37.28637,
   38.29236,
   39.30147,
   40.3137,
   41.32904,
   42.34748,
   43.36896,
   44.39342,
   45.42077,
   46.45091,
   47.48374,
   48.51914,
   49.55697,
   50.5971,
   51.63938,
   52.68364,
   53.72973,
   54.77747,
   55.82668,
   56.87719,
   57.9288,
   58.98131,
   60.03454,
   61.08826,
   62.14229,
   63.19641,
   64.25039,
   65.30403,
   66.35711,
   67.40939,
   68.46066,
   69.51067,
   70.55921,
   71.60603,
   72.6509,
   73.69357,
   74.73382,
   75.77138,
   76.80603,
   77.83751,
   78.86557,
   79.88997,
   80.91045,
   81.92676,
   82.93864,
   83.94584,
   84.9481,
   85.94517,
   86.93678,
   87.92267,
   88.90258,
   89.87625,
   90.84342,
   91.80381,
   92.75717,
   93.70322,
   94.6417,
   95.57234,
   96.49488,
   97.40903,
   98.31453,
   99.21111,
   100.0985,
   100.9764,
   101.8446,
   102.7028,
   103.5506,
   104.3879,
   105.2144,
   106.0297,
   106.8337,
   107.626,
   108.4063,
   109.1744,
   109.9299,
   110.6727,
   111.4024,
   112.1188,
   112.8215,
   113.5103,
   114.1849,
   114.8451,
   115.4904,
   116.1207,
   116.7357,
   117.3351,
   117.9186,
   118.4859,
   119.0367,
   119.5707,
   120.0878,
   120.5874,
   121.0695,
   121.5337,
   121.9797,
   122.4072,
   122.816,
   123.2057,
   123.576,
   123.9268,
   124.2576,
   124.5682,
   124.8583,
   125.1276,
   125.3759,
   125.3759,
   125.3759,
   0};
   graph = new TGraph(172,Fit1D_Lb2SMM_M3_Norm[mass]_fx6,Fit1D_Lb2SMM_M3_Norm[mass]_fy6);
   graph->SetName("Fit1D_Lb2SMM_M3_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M3)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6 = new TH1F("Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6","Projection of Fit1D(Lb2SMM_M3)",172,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->SetMaximum(137.9135);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->SetStats(0);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M3_NormoBmasscB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M3_Norm[mass]6);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM]_fx3001[150] = {
   5.931,
   5.933,
   5.935,
   5.937,
   5.939,
   5.941,
   5.943,
   5.945,
   5.947,
   5.949,
   5.951,
   5.953,
   5.955,
   5.957,
   5.959,
   5.961,
   5.963,
   5.965,
   5.967,
   5.969,
   5.971,
   5.973,
   5.975,
   5.977,
   5.979,
   5.981,
   5.983,
   5.985,
   5.987,
   5.989,
   5.991,
   5.993,
   5.995,
   5.997,
   5.999,
   6.001,
   6.003,
   6.005,
   6.007,
   6.009,
   6.011,
   6.013,
   6.015,
   6.017,
   6.019,
   6.021,
   6.023,
   6.025,
   6.027,
   6.029,
   6.031,
   6.033,
   6.035,
   6.037,
   6.039,
   6.041,
   6.043,
   6.045,
   6.047,
   6.049,
   6.051,
   6.053,
   6.055,
   6.057,
   6.059,
   6.061,
   6.063,
   6.065,
   6.067,
   6.069,
   6.071,
   6.073,
   6.075,
   6.077,
   6.079,
   6.081,
   6.083,
   6.085,
   6.087,
   6.089,
   6.091,
   6.093,
   6.095,
   6.097,
   6.099,
   6.101,
   6.103,
   6.105,
   6.107,
   6.109,
   6.111,
   6.113,
   6.115,
   6.117,
   6.119,
   6.121,
   6.123,
   6.125,
   6.127,
   6.129,
   6.131,
   6.133,
   6.135,
   6.137,
   6.139,
   6.141,
   6.143,
   6.145,
   6.147,
   6.149,
   6.151,
   6.153,
   6.155,
   6.157,
   6.159,
   6.161,
   6.163,
   6.165,
   6.167,
   6.169,
   6.171,
   6.173,
   6.175,
   6.177,
   6.179,
   6.181,
   6.183,
   6.185,
   6.187,
   6.189,
   6.191,
   6.193,
   6.195,
   6.197,
   6.199,
   6.201,
   6.203,
   6.205,
   6.207,
   6.209,
   6.211,
   6.213,
   6.215,
   6.217,
   6.219,
   6.221,
   6.223,
   6.225,
   6.227,
   6.229};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM]_fy3001[150] = {
   0,
   1,
   0,
   2,
   4,
   3,
   3,
   2,
   0,
   0,
   3,
   6,
   3,
   3,
   4,
   5,
   7,
   6,
   8,
   4,
   8,
   13,
   8,
   15,
   18,
   17,
   14,
   15,
   14,
   18,
   27,
   26,
   24,
   39,
   19,
   13,
   37,
   23,
   31,
   30,
   23,
   35,
   23,
   35,
   31,
   48,
   37,
   31,
   42,
   44,
   48,
   48,
   46,
   40,
   41,
   50,
   51,
   60,
   51,
   44,
   44,
   53,
   64,
   50,
   54,
   58,
   65,
   68,
   52,
   59,
   63,
   64,
   86,
   80,
   68,
   74,
   61,
   64,
   74,
   87,
   65,
   80,
   73,
   84,
   79,
   80,
   64,
   95,
   74,
   86,
   87,
   89,
   80,
   72,
   105,
   75,
   89,
   97,
   106,
   83,
   112,
   100,
   83,
   90,
   101,
   94,
   103,
   105,
   109,
   114,
   101,
   112,
   122,
   103,
   98,
   96,
   119,
   109,
   119,
   106,
   113,
   112,
   98,
   110,
   107,
   106,
   123,
   105,
   132,
   112,
   121,
   118,
   119,
   113,
   119,
   102,
   138,
   105,
   95,
   119,
   110,
   137,
   114,
   123,
   144,
   145,
   116,
   112,
   113,
   103};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM]_felx3001[150] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM]_fely3001[150] = {
   0,
   0.8272462,
   0,
   1.291815,
   1.914339,
   1.632705,
   1.632705,
   1.291815,
   0,
   0,
   1.632705,
   2.379931,
   1.632705,
   1.632705,
   1.914339,
   2.159691,
   2.58147,
   2.379931,
   2.768386,
   1.914339,
   2.768386,
   3.558662,
   2.768386,
   3.82938,
   4.202887,
   4.082184,
   3.6965,
   3.82938,
   3.6965,
   4.202887,
   5.163771,
   5.066015,
   4.864612,
   6.218102,
   4.320219,
   3.558662,
   6.055143,
   4.760717,
   5.537565,
   5.446522,
   4.760717,
   5.887675,
   4.760717,
   5.887675,
   5.537565,
   6.903979,
   6.055143,
   5.537565,
   6.454831,
   6.60794,
   6.903979,
   6.903979,
   6.757581,
   6.298,
   6.376898,
   7.047337,
   7.117933,
   7.724317,
   7.117933,
   6.60794,
   6.60794,
   7.257065,
   7.979042,
   7.047337,
   7.32564,
   7.593751,
   8.041463,
   8.225883,
   7.187836,
   7.659312,
   7.916129,
   7.979042,
   9.255555,
   8.925539,
   8.225883,
   8.582844,
   7.788779,
   7.979042,
   8.582844,
   9.30942,
   8.041463,
   8.925539,
   8.524388,
   9.146873,
   8.869343,
   8.925539,
   7.979042,
   9.729612,
   8.582844,
   9.255555,
   9.30942,
   9.416226,
   8.925539,
   8.465529,
   9.759142,
   8.640903,
   9.416226,
   9.831854,
   9.807764,
   9.092044,
   10.09481,
   9.983255,
   9.092044,
   9.469177,
   9.562306,
   9.678086,
   9.661201,
   9.759142,
   9.952272,
   10.18878,
   9.562306,
   10.09481,
   10.55667,
   9.661201,
   9.882579,
   9.780867,
   10.42016,
   9.952272,
   10.42016,
   9.807764,
   10.1419,
   10.09481,
   9.882579,
   10,
   9.856158,
   9.807764,
   10.6018,
   9.759142,
   11,
   10.09481,
   10.51136,
   10.37428,
   10.42016,
   10.1419,
   10.42016,
   9.611874,
   11.25798,
   9.759142,
   9.729612,
   10.42016,
   10,
   11.21537,
   10.18878,
   10.6018,
   11.51041,
   11.55197,
   10.28193,
   10.09481,
   10.1419,
   9.661201};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM]_fehx3001[150] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM]_fehy3001[150] = {
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   3.162753,
   2.918186,
   2.918186,
   2.63786,
   1.147874,
   1.147874,
   2.918186,
   3.583642,
   2.918186,
   2.918186,
   3.162753,
   3.382473,
   3.770281,
   3.583642,
   3.945142,
   3.162753,
   3.945142,
   4.697573,
   3.945142,
   4.958738,
   5.321007,
   5.203719,
   4.830381,
   4.958738,
   4.830381,
   5.321007,
   6.260244,
   6.164324,
   5.966932,
   7.298372,
   5.435196,
   4.697573,
   7.137555,
   5.865235,
   6.627601,
   6.538046,
   5.865235,
   6.97241,
   5.865235,
   6.97241,
   6.627601,
   7.97633,
   7.137555,
   6.627601,
   7.53218,
   7.68351,
   7.97633,
   7.97633,
   7.831489,
   7.377261,
   7.455185,
   8.118225,
   8.188122,
   8.789023,
   8.188122,
   7.68351,
   7.68351,
   8.325916,
   9.041691,
   8.118225,
   8.39385,
   8.659564,
   9.103628,
   9.28666,
   8.257346,
   8.724565,
   8.979274,
   9.041691,
   10.30959,
   9.981567,
   9.28666,
   9.641101,
   8.852952,
   9.041691,
   9.641101,
   10.36314,
   9.103628,
   9.981567,
   9.583044,
   10.20155,
   9.925725,
   9.981567,
   9.041691,
   10.78102,
   9.641101,
   10.30959,
   10.36314,
   10.46934,
   9.981567,
   9.524592,
   10.75914,
   9.698771,
   10.46934,
   10.88273,
   10.80776,
   10.14705,
   11.09481,
   11.03336,
   10.14705,
   10.522,
   10.56231,
   10.72977,
   10.6612,
   10.75914,
   10.95227,
   11.18878,
   10.56231,
   11.09481,
   11.55667,
   10.6612,
   10.93319,
   10.83201,
   11.42016,
   10.95227,
   11.42016,
   10.80776,
   11.1419,
   11.09481,
   10.93319,
   11,
   10.85616,
   10.80776,
   11.6018,
   10.75914,
   12,
   11.09481,
   11.51136,
   11.37428,
   11.42016,
   11.1419,
   11.42016,
   10.61187,
   12.25798,
   10.75914,
   10.78102,
   11.42016,
   11,
   12.21537,
   11.18878,
   11.6018,
   12.51041,
   12.55197,
   11.28193,
   11.09481,
   11.1419,
   10.6612};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(150,h_ds_1000_Cut[sampleA==sampleA::MM]_fx3001,h_ds_1000_Cut[sampleA==sampleA::MM]_fy3001,h_ds_1000_Cut[sampleA==sampleA::MM]_felx3001,h_ds_1000_Cut[sampleA==sampleA::MM]_fehx3001,h_ds_1000_Cut[sampleA==sampleA::MM]_fely3001,h_ds_1000_Cut[sampleA==sampleA::MM]_fehy3001);
   grae->SetName("h_ds_1000_Cut[sampleA==sampleA::MM]");
   grae->SetTitle("Histogram of ds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001 = new TH1F("Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001","Histogram of ds_1000_plot__mass",150,5.9,6.26);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->SetMinimum(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->SetMaximum(173.3072);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->SetDirectory(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->SetStats(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->SetMarkerStyle(20);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_Cut[sampleA==sampleA::MM]3001);
   
   grae->Draw("zp");
   
   TH1D *frame_11f7d5d0__2 = new TH1D("frame_11f7d5d0__2","A RooPlot of \"\"",150,5.9303,6.2297);
   frame_11f7d5d0__2->SetBinContent(1,165.4296);
   frame_11f7d5d0__2->SetMinimum(0);
   frame_11f7d5d0__2->SetMaximum(199.99);
   frame_11f7d5d0__2->SetEntries(1);
   frame_11f7d5d0__2->SetDirectory(0);
   frame_11f7d5d0__2->SetStats(0);
   frame_11f7d5d0__2->SetMarkerStyle(20);
   frame_11f7d5d0__2->SetMarkerSize(1.2);
   frame_11f7d5d0__2->GetXaxis()->SetNdivisions(512);
   frame_11f7d5d0__2->GetXaxis()->SetLabelFont(133);
   frame_11f7d5d0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_11f7d5d0__2->GetXaxis()->SetLabelSize(36);
   frame_11f7d5d0__2->GetXaxis()->SetTitleSize(-1);
   frame_11f7d5d0__2->GetXaxis()->SetTitleOffset(1);
   frame_11f7d5d0__2->GetXaxis()->SetTitleFont(132);
   frame_11f7d5d0__2->GetYaxis()->SetNdivisions(504);
   frame_11f7d5d0__2->GetYaxis()->SetLabelFont(133);
   frame_11f7d5d0__2->GetYaxis()->SetLabelSize(36);
   frame_11f7d5d0__2->GetYaxis()->SetTitleSize(0.05);
   frame_11f7d5d0__2->GetYaxis()->SetTitleFont(132);
   frame_11f7d5d0__2->GetZaxis()->SetLabelFont(132);
   frame_11f7d5d0__2->GetZaxis()->SetLabelSize(0.05);
   frame_11f7d5d0__2->GetZaxis()->SetTitleSize(0.05);
   frame_11f7d5d0__2->GetZaxis()->SetTitleOffset(1);
   frame_11f7d5d0__2->GetZaxis()->SetTitleFont(132);
   frame_11f7d5d0__2->Draw("AXISSAME");
  
// ------------>Primitives in pad: glPad_glCanvas_0_2
   TPad *glPad_glCanvas_0_2 = new TPad("glPad_glCanvas_0_2", "",0,0.535,0.95,1);
   glPad_glCanvas_0_2->Draw();
   glPad_glCanvas_0_2->cd();
   glPad_glCanvas_0_2->Range(5.887013,0.001,6.2297,672.289);
   glPad_glCanvas_0_2->SetFillColor(0);
   glPad_glCanvas_0_2->SetBorderMode(0);
   glPad_glCanvas_0_2->SetBorderSize(0);
   glPad_glCanvas_0_2->SetTickx(1);
   glPad_glCanvas_0_2->SetTicky(1);
   glPad_glCanvas_0_2->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_2->SetRightMargin(0);
   glPad_glCanvas_0_2->SetBottomMargin(0);
   glPad_glCanvas_0_2->SetFrameBorderMode(0);
   glPad_glCanvas_0_2->SetFrameBorderMode(0);
   
   TH1D *frame_12b59570__3 = new TH1D("frame_12b59570__3","A RooPlot of \"\"",150,5.9303,6.2297);
   frame_12b59570__3->SetBinContent(1,433.9971);
   frame_12b59570__3->SetMinimum(0.001);
   frame_12b59570__3->SetMaximum(600);
   frame_12b59570__3->SetEntries(1);
   frame_12b59570__3->SetDirectory(0);
   frame_12b59570__3->SetStats(0);
   frame_12b59570__3->SetMarkerStyle(20);
   frame_12b59570__3->SetMarkerSize(1.2);
   frame_12b59570__3->GetXaxis()->SetNdivisions(512);
   frame_12b59570__3->GetXaxis()->SetLabelFont(133);
   frame_12b59570__3->GetXaxis()->SetLabelOffset(0.015);
   frame_12b59570__3->GetXaxis()->SetLabelSize(36);
   frame_12b59570__3->GetXaxis()->SetTitleSize(-1);
   frame_12b59570__3->GetXaxis()->SetTitleOffset(1);
   frame_12b59570__3->GetXaxis()->SetTitleFont(132);
   frame_12b59570__3->GetYaxis()->SetNdivisions(504);
   frame_12b59570__3->GetYaxis()->SetLabelFont(133);
   frame_12b59570__3->GetYaxis()->SetLabelSize(36);
   frame_12b59570__3->GetYaxis()->SetTitleSize(0.05);
   frame_12b59570__3->GetYaxis()->SetTitleFont(132);
   frame_12b59570__3->GetZaxis()->SetLabelFont(132);
   frame_12b59570__3->GetZaxis()->SetLabelSize(0.05);
   frame_12b59570__3->GetZaxis()->SetTitleSize(0.05);
   frame_12b59570__3->GetZaxis()->SetTitleOffset(1);
   frame_12b59570__3->GetZaxis()->SetTitleFont(132);
   frame_12b59570__3->Draw("FUNC");
   
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[pp_B1]_fx7[156] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.968,
   5.97,
   5.972,
   5.974,
   5.976,
   5.978,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[pp_B1]_fy7[156] = {
   0,
   2.105712,
   2.105712,
   2.399736,
   2.745169,
   3.141348,
   3.587613,
   4.083302,
   4.627754,
   5.220308,
   5.860303,
   6.547077,
   7.27997,
   8.05832,
   8.881465,
   9.748746,
   10.6595,
   11.61307,
   12.60878,
   13.64599,
   14.72402,
   15.84223,
   16.99994,
   18.19649,
   19.43123,
   20.70349,
   22.01261,
   23.35793,
   24.7388,
   26.15453,
   27.60449,
   29.088,
   30.60441,
   32.15304,
   33.73325,
   35.34437,
   36.98574,
   38.6567,
   40.35659,
   42.08474,
   43.84049,
   45.62319,
   47.43217,
   49.26677,
   51.12633,
   53.01019,
   54.91769,
   56.84816,
   58.80095,
   60.77539,
   62.77082,
   64.78659,
   66.82202,
   68.87646,
   70.94925,
   73.03973,
   75.14723,
   77.2711,
   79.41067,
   81.56528,
   83.73427,
   85.91698,
   88.11275,
   90.32092,
   92.54082,
   94.77179,
   97.01318,
   99.26432,
   101.5245,
   103.7932,
   106.0696,
   108.3532,
   110.6432,
   112.9389,
   115.2398,
   117.5452,
   119.8543,
   122.1666,
   124.4814,
   126.798,
   129.1157,
   131.434,
   133.752,
   136.0693,
   138.385,
   140.6986,
   143.0094,
   145.3168,
   147.6199,
   149.9183,
   152.2113,
   154.4981,
   156.7782,
   159.0508,
   161.3153,
   163.571,
   165.8173,
   168.0536,
   170.2791,
   172.4931,
   174.6951,
   176.8844,
   179.0603,
   181.2222,
   183.3693,
   185.5011,
   187.6168,
   189.7158,
   191.7975,
   193.8611,
   195.9061,
   197.9317,
   199.9374,
   201.9223,
   203.886,
   205.8276,
   207.7466,
   209.6423,
   211.514,
   213.3611,
   215.1829,
   216.9788,
   218.748,
   220.49,
   222.204,
   223.8894,
   225.5456,
   227.1718,
   228.7675,
   230.3319,
   231.8644,
   233.3644,
   234.8311,
   236.2639,
   237.6622,
   239.0253,
   240.3525,
   241.6432,
   242.8967,
   244.1123,
   245.2894,
   246.4273,
   247.5254,
   248.583,
   249.5994,
   250.574,
   251.5062,
   252.3952,
   253.2403,
   254.041,
   254.7966,
   255.5064,
   256.1697,
   256.1697,
   256.1697,
   0};
   graph = new TGraph(156,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[pp_B1]_fx7,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[pp_B1]_fy7);
   graph->SetName("Fit1D_Lb2SMM_M1_Norm[mass]_Comp[pp_B1]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7 = new TH1F("Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7","Projection of Fit1D(Lb2SMM_M1)",156,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->SetMaximum(281.7867);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->SetStats(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBpp_B1cB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M1_Norm[mass]_Comp[pp_B1]7);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[B2_smear]_fx8[270] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.947,
   5.94725,
   5.947375,
   5.947437,
   5.9475,
   5.948,
   5.9485,
   5.94875,
   5.948875,
   5.948937,
   5.948969,
   5.949,
   5.949125,
   5.94925,
   5.9495,
   5.949625,
   5.949656,
   5.949687,
   5.949719,
   5.94975,
   5.949875,
   5.95,
   5.95025,
   5.950375,
   5.950406,
   5.950437,
   5.950469,
   5.9505,
   5.950563,
   5.950625,
   5.95075,
   5.951,
   5.9515,
   5.951625,
   5.95175,
   5.951875,
   5.951906,
   5.951937,
   5.951969,
   5.952,
   5.952063,
   5.952125,
   5.95225,
   5.952375,
   5.9525,
   5.952625,
   5.952656,
   5.952687,
   5.952719,
   5.95275,
   5.952813,
   5.952875,
   5.953,
   5.954,
   5.954125,
   5.954156,
   5.954187,
   5.954219,
   5.95425,
   5.954313,
   5.954375,
   5.9545,
   5.954625,
   5.95475,
   5.954875,
   5.954906,
   5.954937,
   5.955,
   5.955063,
   5.955125,
   5.95525,
   5.955375,
   5.9555,
   5.955625,
   5.955687,
   5.95575,
   5.955875,
   5.956,
   5.956125,
   5.95625,
   5.956375,
   5.956406,
   5.956437,
   5.9565,
   5.956625,
   5.95675,
   5.957,
   5.957125,
   5.957187,
   5.95725,
   5.9575,
   5.958,
   5.95825,
   5.9585,
   5.95875,
   5.959,
   5.9595,
   5.96,
   5.9605,
   5.961,
   5.9615,
   5.962,
   5.9625,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.965,
   5.9655,
   5.966,
   5.9665,
   5.967,
   5.968,
   5.969,
   5.97,
   5.971,
   5.972,
   5.973,
   5.974,
   5.975,
   5.976,
   5.977,
   5.978,
   5.979,
   5.98,
   5.981,
   5.982,
   5.983,
   5.984,
   5.985,
   5.986,
   5.987,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[B2_smear]_fy8[270] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.0004416343,
   0.002357161,
   0.00288868,
   0.003113039,
   0.003218263,
   0.004485669,
   0.007969657,
   0.01652859,
   0.01966473,
   0.02100531,
   0.02163668,
   0.02572902,
   0.02779646,
   0.03323876,
   0.03724666,
   0.0436705,
   0.04643552,
   0.04709396,
   0.04913064,
   0.05553624,
   0.05903039,
   0.0686606,
   0.07591914,
   0.08770063,
   0.09281011,
   0.09402954,
   0.1001528,
   0.1082417,
   0.113562,
   0.1219097,
   0.1288456,
   0.1406384,
   0.1600405,
   0.2380558,
   0.2531448,
   0.2668533,
   0.2795606,
   0.2826091,
   0.2986319,
   0.3104287,
   0.3195218,
   0.3346459,
   0.3476912,
   0.3705127,
   0.3907199,
   0.4092246,
   0.4264779,
   0.4306294,
   0.4505907,
   0.4632836,
   0.4735811,
   0.4911783,
   0.5066509,
   0.5341421,
   0.7726976,
   0.7970711,
   0.806601,
   0.8239948,
   0.8357446,
   0.8460798,
   0.8646857,
   0.8817032,
   0.9129636,
   0.9418166,
   0.9689841,
   0.9948445,
   1.006376,
   1.019466,
   1.039241,
   1.05662,
   1.072829,
   1.103114,
   1.131481,
   1.158459,
   1.184335,
   1.205387,
   1.22248,
   1.252895,
   1.281026,
   1.307749,
   1.333412,
   1.358208,
   1.367428,
   1.37553,
   1.390113,
   1.41709,
   1.442599,
   1.490905,
   1.514027,
   1.528193,
   1.540715,
   1.587519,
   1.675652,
   1.717661,
   1.757858,
   1.797453,
   1.835622,
   1.908696,
   1.978027,
   2.044183,
   2.107446,
   2.168174,
   2.226619,
   2.282997,
   2.337487,
   2.390235,
   2.441371,
   2.491006,
   2.539237,
   2.586152,
   2.631826,
   2.67633,
   2.719727,
   2.80342,
   2.8833,
   2.959703,
   3.032912,
   3.103174,
   3.170699,
   3.235677,
   3.298271,
   3.358628,
   3.416881,
   3.473145,
   3.527529,
   3.58013,
   3.631034,
   3.680324,
   3.728074,
   3.77435,
   3.819218,
   3.862734,
   3.904954,
   3.945928,
   3.985703,
   4.024324,
   4.061831,
   4.098263,
   4.168048,
   4.233947,
   4.296199,
   4.355021,
   4.410606,
   4.463131,
   4.512759,
   4.559635,
   4.603897,
   4.645669,
   4.685067,
   4.722199,
   4.757165,
   4.790058,
   4.820966,
   4.849971,
   4.877149,
   4.902573,
   4.926313,
   4.948431,
   4.968989,
   4.988045,
   5.005655,
   5.02187,
   5.03674,
   5.050312,
   5.062632,
   5.073743,
   5.083686,
   5.092501,
   5.100226,
   5.106896,
   5.112547,
   5.117212,
   5.120924,
   5.123712,
   5.125608,
   5.12664,
   5.126835,
   5.126221,
   5.124822,
   5.122663,
   5.11977,
   5.116164,
   5.111869,
   5.106906,
   5.101296,
   5.095059,
   5.088216,
   5.080785,
   5.072784,
   5.064232,
   5.055147,
   5.045544,
   5.035441,
   5.024853,
   5.013796,
   5.002285,
   4.990335,
   4.977959,
   4.965171,
   4.951986,
   4.938416,
   4.924473,
   4.91017,
   4.895519,
   4.880532,
   4.86522,
   4.849595,
   4.833666,
   4.817445,
   4.800942,
   4.784167,
   4.767129,
   4.749839,
   4.732304,
   4.714535,
   4.69654,
   4.678327,
   4.659906,
   4.641283,
   4.622468,
   4.603467,
   4.584288,
   4.56494,
   4.545428,
   4.525759,
   4.505942,
   4.485982,
   4.465885,
   4.445659,
   4.425309,
   4.404841,
   4.384262,
   4.363577,
   4.342791,
   4.32191,
   4.300939,
   4.279885,
   4.25875,
   4.237542,
   4.216263,
   4.19492,
   4.173516,
   4.152057,
   4.130546,
   4.108988,
   4.087387,
   4.065748,
   4.044073,
   4.022367,
   4.000633,
   3.978876,
   3.957099,
   3.935305,
   3.913498,
   3.891681,
   3.869857,
   3.84803,
   3.84803,
   3.84803,
   0};
   graph = new TGraph(270,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[B2_smear]_fx8,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[B2_smear]_fy8);
   graph->SetName("Fit1D_Lb2SMM_M1_Norm[mass]_Comp[B2_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(11);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8 = new TH1F("Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8","Projection of Fit1D(Lb2SMM_M1)",270,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->SetMaximum(5.639519);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->SetStats(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB2_smearcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M1_Norm[mass]_Comp[B2_smear]8);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[B3_smear]_fx9[293] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.961,
   5.9615,
   5.962,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.964625,
   5.964656,
   5.964688,
   5.96475,
   5.965,
   5.9655,
   5.966,
   5.966062,
   5.966094,
   5.966125,
   5.966156,
   5.966188,
   5.96625,
   5.966375,
   5.9665,
   5.96675,
   5.967,
   5.9675,
   5.967562,
   5.967594,
   5.967625,
   5.967656,
   5.967688,
   5.96775,
   5.967875,
   5.968,
   5.96825,
   5.9685,
   5.969,
   5.969062,
   5.969094,
   5.969125,
   5.969156,
   5.969188,
   5.96925,
   5.969375,
   5.9695,
   5.96975,
   5.97,
   5.97025,
   5.9705,
   5.97075,
   5.970875,
   5.971,
   5.971125,
   5.97125,
   5.9715,
   5.97175,
   5.972,
   5.972062,
   5.972094,
   5.972125,
   5.972156,
   5.972188,
   5.97225,
   5.972375,
   5.9725,
   5.972625,
   5.97275,
   5.973,
   5.97325,
   5.9735,
   5.973562,
   5.973594,
   5.973625,
   5.973688,
   5.97375,
   5.973875,
   5.974,
   5.974125,
   5.97425,
   5.9745,
   5.97475,
   5.975,
   5.975031,
   5.975062,
   5.975094,
   5.975125,
   5.975188,
   5.97525,
   5.975375,
   5.9755,
   5.975625,
   5.97575,
   5.976,
   5.97625,
   5.9765,
   5.976625,
   5.976688,
   5.97675,
   5.976875,
   5.977,
   5.97725,
   5.9775,
   5.97775,
   5.978,
   5.978031,
   5.978063,
   5.978125,
   5.97825,
   5.978375,
   5.9785,
   5.97875,
   5.979,
   5.97925,
   5.9795,
   5.979563,
   5.979625,
   5.97975,
   5.98,
   5.98025,
   5.9805,
   5.981,
   5.981063,
   5.981125,
   5.98125,
   5.9815,
   5.982,
   5.9825,
   5.982625,
   5.98275,
   5.983,
   5.9835,
   5.984,
   5.9845,
   5.985,
   5.9855,
   5.986,
   5.9865,
   5.987,
   5.9875,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.993,
   5.994,
   5.995,
   5.996,
   5.997,
   5.998,
   5.999,
   6,
   6.001,
   6.002,
   6.003,
   6.004,
   6.005,
   6.006,
   6.007,
   6.008,
   6.009,
   6.01,
   6.011,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[B3_smear]_fy9[293] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.0001541703,
   0.001319602,
   0.005870026,
   0.01552936,
   0.01828646,
   0.03380856,
   0.05031716,
   0.08597756,
   0.1073523,
   0.1238281,
   0.1275191,
   0.1446036,
   0.1528395,
   0.164785,
   0.1966903,
   0.2402276,
   0.2742,
   0.2780565,
   0.2799585,
   0.2963049,
   0.316674,
   0.3298756,
   0.3501844,
   0.3813206,
   0.4067942,
   0.4495602,
   0.4861422,
   0.5488774,
   0.5560303,
   0.5595603,
   0.5976844,
   0.6237114,
   0.6430448,
   0.6741219,
   0.7232567,
   0.7641837,
   0.8337822,
   0.8939273,
   0.997977,
   1.009898,
   1.015785,
   1.081011,
   1.113221,
   1.138976,
   1.181854,
   1.251592,
   1.310731,
   1.412667,
   1.501732,
   1.582524,
   1.657295,
   1.898561,
   1.987964,
   2.065169,
   2.135168,
   2.20016,
   2.319512,
   2.428626,
   2.530187,
   2.554598,
   2.628461,
   2.679549,
   2.719158,
   2.753684,
   2.814451,
   2.918602,
   3.010226,
   3.094241,
   3.172876,
   3.318532,
   3.45283,
   3.578621,
   3.608956,
   3.697159,
   3.744006,
   3.818198,
   3.881457,
   3.992643,
   4.092332,
   4.184834,
   4.272154,
   4.435405,
   4.587313,
   4.730574,
   4.747963,
   4.79877,
   4.854009,
   4.895016,
   4.964183,
   5.025263,
   5.1353,
   5.235879,
   5.330359,
   5.420346,
   5.590232,
   5.749857,
   5.901497,
   6.050805,
   6.111771,
   6.167331,
   6.269833,
   6.365325,
   6.543414,
   6.709827,
   6.867751,
   7.018904,
   7.037381,
   7.086062,
   7.145442,
   7.245817,
   7.337375,
   7.424209,
   7.588758,
   7.744685,
   7.894094,
   8.038152,
   8.09396,
   8.141115,
   8.226212,
   8.383314,
   8.531458,
   8.673607,
   8.944396,
   8.989075,
   9.027456,
   9.099894,
   9.237562,
   9.497745,
   9.7442,
   9.812529,
   9.875265,
   9.996845,
   10.23037,
   10.45513,
   10.67675,
   10.88803,
   11.09267,
   11.29251,
   11.48561,
   11.67337,
   11.8565,
   12.03462,
   12.37791,
   12.70522,
   13.01812,
   13.31791,
   13.60563,
   13.88219,
   14.14836,
   14.40484,
   14.6522,
   14.89101,
   15.12172,
   15.34477,
   15.56057,
   15.76945,
   15.97174,
   16.16775,
   16.35775,
   16.54199,
   16.72071,
   16.89413,
   17.06245,
   17.22585,
   17.38452,
   17.53863,
   17.83377,
   18.1124,
   18.37556,
   18.62417,
   18.85905,
   19.08096,
   19.29058,
   19.48853,
   19.67541,
   19.85173,
   20.01799,
   20.17465,
   20.32212,
   20.46082,
   20.5911,
   20.71331,
   20.82779,
   20.93483,
   21.03473,
   21.12776,
   21.21418,
   21.29423,
   21.36816,
   21.43617,
   21.49848,
   21.5553,
   21.6068,
   21.65318,
   21.69461,
   21.73126,
   21.76329,
   21.79085,
   21.81409,
   21.83315,
   21.84817,
   21.85928,
   21.86661,
   21.87027,
   21.87039,
   21.86707,
   21.86043,
   21.85057,
   21.8376,
   21.82161,
   21.80269,
   21.78094,
   21.75646,
   21.72931,
   21.6996,
   21.66739,
   21.63277,
   21.59582,
   21.5566,
   21.5152,
   21.47167,
   21.42609,
   21.37852,
   21.32902,
   21.27767,
   21.22451,
   21.16961,
   21.11302,
   21.05481,
   20.99501,
   20.93369,
   20.8709,
   20.80668,
   20.74109,
   20.67416,
   20.60596,
   20.53652,
   20.46588,
   20.39409,
   20.32119,
   20.24722,
   20.17221,
   20.09622,
   20.01926,
   19.94139,
   19.86263,
   19.78303,
   19.7026,
   19.6214,
   19.53944,
   19.45676,
   19.37339,
   19.28936,
   19.20471,
   19.11944,
   19.03361,
   18.94722,
   18.86031,
   18.77291,
   18.68503,
   18.59671,
   18.50796,
   18.41881,
   18.32929,
   18.23941,
   18.14919,
   18.05867,
   17.96784,
   17.87675,
   17.7854,
   17.69382,
   17.60203,
   17.51003,
   17.41786,
   17.32552,
   17.32552,
   17.32552,
   0};
   graph = new TGraph(293,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[B3_smear]_fx9,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[B3_smear]_fy9);
   graph->SetName("Fit1D_Lb2SMM_M1_Norm[mass]_Comp[B3_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(12);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9 = new TH1F("Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9","Projection of Fit1D(Lb2SMM_M1)",293,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->SetMaximum(24.05743);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->SetStats(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBB3_smearcB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M1_Norm[mass]_Comp[B3_smear]9);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[background_M1]_fx10[172] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.967,
   5.9675,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.97075,
   5.971,
   5.972,
   5.974,
   5.975,
   5.97525,
   5.9755,
   5.976,
   5.9765,
   5.97675,
   5.977,
   5.978,
   5.9785,
   5.979,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[background_M1]_fy10[172] = {
   0,
   2.105712,
   2.105712,
   2.399736,
   2.745169,
   3.141348,
   3.587613,
   4.083302,
   4.627754,
   5.220308,
   5.860745,
   6.555047,
   7.355889,
   7.823545,
   8.377842,
   9.654163,
   11.02993,
   12.33647,
   13.59696,
   14.86921,
   16.19471,
   17.63005,
   18.48402,
   18.8699,
   19.40983,
   20.29746,
   20.93949,
   21.46137,
   21.94945,
   22.35758,
   22.69148,
   23.82985,
   26.75924,
   28.09156,
   28.56086,
   28.94654,
   29.65235,
   30.31685,
   30.75997,
   31.13569,
   32.50466,
   33.27035,
   33.953,
   35.32138,
   37.91687,
   40.38402,
   42.75974,
   45.06855,
   47.33395,
   49.56922,
   51.78349,
   53.98316,
   56.17295,
   58.3565,
   60.53664,
   62.71562,
   64.89524,
   67.07695,
   69.26192,
   71.45107,
   73.64516,
   75.84479,
   78.05042,
   80.26239,
   82.48096,
   84.70632,
   86.93855,
   89.17769,
   91.42374,
   93.67662,
   95.93623,
   98.20243,
   100.475,
   102.7538,
   105.0385,
   107.3289,
   109.6247,
   111.9256,
   114.2312,
   116.5412,
   118.8552,
   121.1729,
   123.4939,
   125.8177,
   128.144,
   130.4722,
   132.802,
   135.133,
   137.4646,
   139.7964,
   142.1279,
   144.4587,
   146.7882,
   149.1159,
   151.4414,
   153.7642,
   156.0836,
   158.3993,
   160.7106,
   163.0171,
   165.3182,
   167.6134,
   169.9022,
   172.1839,
   174.4581,
   176.7241,
   178.9815,
   181.2297,
   183.4681,
   185.6961,
   187.9132,
   190.1188,
   192.3123,
   194.4932,
   196.6609,
   198.8147,
   200.9542,
   203.0787,
   205.1876,
   207.2804,
   209.3564,
   211.415,
   213.4558,
   215.478,
   217.481,
   219.4643,
   221.4273,
   223.3694,
   225.2898,
   227.1882,
   229.0638,
   230.916,
   232.7442,
   234.5478,
   236.3262,
   238.0788,
   239.8049,
   241.504,
   243.1754,
   244.8185,
   246.4327,
   248.0173,
   249.5718,
   251.0955,
   252.5878,
   254.0481,
   255.4757,
   256.87,
   258.2304,
   259.5563,
   260.847,
   262.1019,
   263.3203,
   264.5017,
   265.6454,
   266.7508,
   267.8172,
   268.844,
   269.8306,
   270.7763,
   271.6805,
   272.5425,
   273.3618,
   274.1377,
   274.8695,
   275.5566,
   276.1983,
   276.7941,
   277.3433,
   277.3433,
   277.3433,
   0};
   graph = new TGraph(172,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[background_M1]_fx10,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[background_M1]_fy10);
   graph->SetName("Fit1D_Lb2SMM_M1_Norm[mass]_Comp[background_M1]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M1)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10 = new TH1F("Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10","Projection of Fit1D(Lb2SMM_M1)",172,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->SetMaximum(305.0776);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->SetStats(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBbackground_M1cB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M1_Norm[mass]_Comp[background_M1]10);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx11[236] = {
   5.93,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.968,
   5.97,
   5.972,
   5.974,
   5.976,
   5.978,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.005,
   6.006,
   6.007,
   6.008,
   6.009,
   6.01,
   6.011,
   6.012,
   6.013,
   6.014,
   6.015,
   6.016,
   6.017,
   6.018,
   6.019,
   6.02,
   6.021,
   6.022,
   6.023,
   6.024,
   6.025,
   6.026,
   6.027,
   6.028,
   6.029,
   6.03,
   6.031,
   6.032,
   6.033,
   6.0335,
   6.034,
   6.0345,
   6.035,
   6.0355,
   6.036,
   6.0365,
   6.037,
   6.0375,
   6.038,
   6.0385,
   6.039,
   6.04,
   6.041,
   6.042,
   6.043,
   6.044,
   6.045,
   6.046,
   6.048,
   6.05,
   6.051,
   6.052,
   6.0525,
   6.053,
   6.0535,
   6.054,
   6.0545,
   6.055,
   6.0555,
   6.056,
   6.0565,
   6.057,
   6.0575,
   6.058,
   6.0585,
   6.059,
   6.0595,
   6.06,
   6.0605,
   6.061,
   6.0615,
   6.062,
   6.0625,
   6.063,
   6.0635,
   6.064,
   6.0645,
   6.065,
   6.0655,
   6.066,
   6.0665,
   6.067,
   6.0675,
   6.068,
   6.0685,
   6.069,
   6.0695,
   6.07,
   6.0705,
   6.071,
   6.0715,
   6.072,
   6.0725,
   6.073,
   6.0735,
   6.074,
   6.0745,
   6.075,
   6.076,
   6.077,
   6.078,
   6.079,
   6.08,
   6.082,
   6.084,
   6.086,
   6.087,
   6.088,
   6.089,
   6.09,
   6.091,
   6.092,
   6.093,
   6.094,
   6.095,
   6.096,
   6.097,
   6.098,
   6.099,
   6.1,
   6.101,
   6.102,
   6.103,
   6.104,
   6.105,
   6.106,
   6.107,
   6.108,
   6.109,
   6.11,
   6.111,
   6.112,
   6.113,
   6.114,
   6.115,
   6.116,
   6.117,
   6.118,
   6.119,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.23};
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy11[236] = {
   0,
   0.09453483,
   0.1104074,
   0.1280642,
   0.1476497,
   0.1693209,
   0.1932486,
   0.2196185,
   0.2486331,
   0.2805131,
   0.3154992,
   0.3538545,
   0.3958666,
   0.4418504,
   0.4921506,
   0.5471455,
   0.6072504,
   0.6729219,
   0.744662,
   0.8230241,
   0.9086184,
   1.002119,
   1.104269,
   1.215895,
   1.337909,
   1.471324,
   1.617266,
   1.776987,
   1.95188,
   2.143497,
   2.353574,
   2.584045,
   2.837076,
   3.115091,
   3.420805,
   3.757263,
   4.127877,
   4.53648,
   4.98737,
   5.230159,
   5.485371,
   5.753704,
   6.035891,
   6.33271,
   6.644984,
   6.973583,
   7.319423,
   7.683474,
   8.066757,
   8.470347,
   8.895375,
   9.34303,
   9.814555,
   10.31125,
   10.83448,
   11.38566,
   11.96626,
   12.57779,
   13.22182,
   13.89995,
   14.61381,
   15.36504,
   16.1553,
   16.98622,
   17.85941,
   18.7764,
   19.73865,
   20.74748,
   21.26973,
   21.80405,
   22.35054,
   22.9093,
   23.4804,
   24.0639,
   24.65984,
   25.26821,
   25.88901,
   26.52218,
   27.16764,
   27.82529,
   29.17648,
   30.57407,
   32.01566,
   33.49808,
   35.01726,
   36.56821,
   38.14492,
   41.34646,
   44.55302,
   46.13235,
   47.68025,
   48.43856,
   49.18433,
   49.91596,
   50.63185,
   51.33037,
   52.00995,
   52.669,
   53.30597,
   53.91938,
   54.50776,
   55.06973,
   55.60397,
   56.10924,
   56.58439,
   57.02837,
   57.44024,
   57.81916,
   58.16441,
   58.47539,
   58.75163,
   58.99278,
   59.19862,
   59.36907,
   59.50416,
   59.60404,
   59.66902,
   59.69947,
   59.69593,
   59.65899,
   59.58939,
   59.48792,
   59.35548,
   59.19305,
   59.00165,
   58.78238,
   58.53639,
   58.26487,
   57.96904,
   57.65015,
   57.30945,
   56.94823,
   56.56776,
   56.16932,
   55.75418,
   55.32358,
   54.87875,
   53.95122,
   52.98085,
   51.97637,
   50.94588,
   49.89679,
   47.76896,
   45.63836,
   43.53997,
   42.51122,
   41.49953,
   40.50691,
   39.53497,
   38.58498,
   37.6579,
   36.75441,
   35.87497,
   35.01982,
   34.18905,
   33.3826,
   32.60026,
   31.84177,
   31.10673,
   30.39472,
   29.70523,
   29.03774,
   28.39167,
   27.76643,
   27.16142,
   26.57602,
   26.00961,
   25.46158,
   24.93131,
   24.41819,
   23.92162,
   23.44103,
   22.97584,
   22.52549,
   22.08944,
   21.66716,
   21.25815,
   20.86192,
   20.47798,
   19.74516,
   19.05624,
   18.40798,
   17.79742,
   17.2218,
   16.67861,
   16.1655,
   15.68035,
   15.22118,
   14.78617,
   14.37368,
   13.98215,
   13.61019,
   13.25648,
   12.91984,
   12.59915,
   12.29341,
   12.00166,
   11.72304,
   11.45673,
   11.20201,
   10.95817,
   10.72457,
   10.50062,
   10.28577,
   10.07949,
   9.881326,
   9.690816,
   9.507548,
   9.331136,
   9.161216,
   8.99745,
   8.839522,
   8.687136,
   8.540013,
   8.397894,
   8.260534,
   8.127703,
   7.999187,
   7.874782,
   7.754298,
   7.637554,
   7.524382,
   7.414621,
   7.308121,
   7.20474,
   7.104342,
   7.006801,
   6.911997,
   6.819815,
   6.730147,
   6.642891,
   6.55795,
   6.475232,
   6.39465,
   6.39465,
   0};
   graph = new TGraph(236,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx11,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy11);
   graph->SetName("Fit1D_Lb2SMM_M1_Norm[mass]_Comp[Lb2S_Lb2SMM]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M1)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11 = new TH1F("Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11","Projection of Fit1D(Lb2SMM_M1)",236,5.9,6.26);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->SetMaximum(65.66942);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->SetStats(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBLb2S_Lb2SMMcB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M1_Norm[mass]_Comp[Lb2S_Lb2SMM]11);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[FFTCnv_Lb1D1]_fx12[349] = {
   5.93,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.968,
   5.97,
   5.972,
   5.974,
   5.976,
   5.978,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.129,
   6.13,
   6.131,
   6.132,
   6.133,
   6.1335,
   6.134,
   6.1345,
   6.135,
   6.1355,
   6.136,
   6.1365,
   6.13675,
   6.137,
   6.13725,
   6.1375,
   6.13775,
   6.138,
   6.13825,
   6.1385,
   6.13875,
   6.139,
   6.13925,
   6.139375,
   6.1395,
   6.139625,
   6.13975,
   6.139875,
   6.14,
   6.140125,
   6.14025,
   6.140375,
   6.1405,
   6.140625,
   6.14075,
   6.140875,
   6.141,
   6.141125,
   6.14125,
   6.141375,
   6.1415,
   6.141563,
   6.141625,
   6.141687,
   6.14175,
   6.141813,
   6.141875,
   6.141938,
   6.142,
   6.142062,
   6.142125,
   6.142188,
   6.14225,
   6.142313,
   6.142375,
   6.142437,
   6.1425,
   6.142563,
   6.142625,
   6.142688,
   6.14275,
   6.142812,
   6.142875,
   6.142938,
   6.143,
   6.143063,
   6.143125,
   6.143187,
   6.14325,
   6.143313,
   6.143375,
   6.143438,
   6.1435,
   6.143625,
   6.14375,
   6.143875,
   6.144,
   6.14425,
   6.144375,
   6.1445,
   6.144562,
   6.144625,
   6.144687,
   6.14475,
   6.144813,
   6.144875,
   6.144937,
   6.145,
   6.145062,
   6.145125,
   6.145188,
   6.14525,
   6.145312,
   6.145375,
   6.145437,
   6.1455,
   6.145563,
   6.145625,
   6.145687,
   6.14575,
   6.145812,
   6.145875,
   6.145938,
   6.146,
   6.146062,
   6.146125,
   6.146187,
   6.14625,
   6.146313,
   6.146375,
   6.146437,
   6.1465,
   6.146562,
   6.146625,
   6.146688,
   6.14675,
   6.146812,
   6.146875,
   6.146937,
   6.147,
   6.147063,
   6.147125,
   6.147188,
   6.14725,
   6.147312,
   6.147375,
   6.147438,
   6.1475,
   6.147563,
   6.147625,
   6.147687,
   6.14775,
   6.147875,
   6.148,
   6.14825,
   6.148375,
   6.1485,
   6.148625,
   6.14875,
   6.148813,
   6.148875,
   6.148938,
   6.149,
   6.149063,
   6.149125,
   6.149188,
   6.14925,
   6.149313,
   6.149375,
   6.149438,
   6.1495,
   6.149563,
   6.149625,
   6.149688,
   6.14975,
   6.149813,
   6.149875,
   6.149938,
   6.15,
   6.150063,
   6.150125,
   6.150187,
   6.15025,
   6.150313,
   6.150375,
   6.150438,
   6.1505,
   6.150562,
   6.150625,
   6.150688,
   6.15075,
   6.150875,
   6.151,
   6.151125,
   6.15125,
   6.151375,
   6.1515,
   6.151625,
   6.15175,
   6.151875,
   6.152,
   6.152125,
   6.15225,
   6.152375,
   6.1525,
   6.152625,
   6.15275,
   6.152875,
   6.153,
   6.15325,
   6.1535,
   6.15375,
   6.154,
   6.15425,
   6.1545,
   6.15475,
   6.155,
   6.15525,
   6.1555,
   6.15575,
   6.156,
   6.1565,
   6.157,
   6.1575,
   6.158,
   6.1585,
   6.159,
   6.1595,
   6.16,
   6.161,
   6.162,
   6.163,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.23};
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[FFTCnv_Lb1D1]_fy12[349] = {
   0,
   3.772633e-07,
   3.737222e-08,
   2.825362e-09,
   1.637151e-10,
   7.259857e-12,
   2.46043e-13,
   1.073299e-14,
   0,
   0,
   5.461289e-15,
   2.132905e-16,
   3.014739e-15,
   2.991333e-15,
   4.255276e-15,
   7.374174e-15,
   2.864939e-15,
   4.325495e-15,
   2.303186e-15,
   6.909558e-15,
   9.025493e-15,
   7.087446e-15,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.359361e-15,
   3.333066e-15,
   1.116015e-14,
   1.483027e-14,
   3.235695e-14,
   4.845304e-13,
   7.909084e-12,
   1.008593e-10,
   1.00345e-09,
   7.826279e-09,
   4.816309e-08,
   2.35807e-07,
   9.295839e-07,
   3.148e-06,
   1.294041e-05,
   6.274608e-05,
   0.0002035356,
   0.0004404948,
   0.0007552812,
   0.001138473,
   0.001586461,
   0.002098187,
   0.002674157,
   0.003315995,
   0.004026219,
   0.004808127,
   0.005665756,
   0.006603874,
   0.007628011,
   0.008744505,
   0.009960572,
   0.01128439,
   0.01272521,
   0.01429347,
   0.016001,
   0.01786114,
   0.01988899,
   0.02210168,
   0.02451866,
   0.02716206,
   0.03005715,
   0.03323283,
   0.03672229,
   0.04056375,
   0.04480137,
   0.0494864,
   0.05467854,
   0.06044763,
   0.0668758,
   0.07406005,
   0.08211565,
   0.09118027,
   0.1014195,
   0.1130336,
   0.1262668,
   0.1414193,
   0.1588631,
   0.1790631,
   0.2026075,
   0.2302472,
   0.2629544,
   0.3020041,
   0.349095,
   0.4065303,
   0.4774948,
   0.5664951,
   0.6800803,
   0.8280782,
   1.025833,
   1.298583,
   1.475789,
   1.69088,
   1.956017,
   2.288805,
   2.715159,
   2.974819,
   3.273623,
   3.619404,
   4.021744,
   4.492381,
   5.045748,
   5.699703,
   6.071169,
   6.476584,
   6.919697,
   7.404775,
   7.936707,
   8.521133,
   9.16461,
   9.87481,
   10.66079,
   11.53328,
   12.50511,
   13.03296,
   13.59164,
   14.18354,
   14.8113,
   15.47781,
   16.18621,
   16.93995,
   17.74279,
   18.59879,
   19.51238,
   20.48833,
   21.53178,
   22.64821,
   23.84348,
   25.12377,
   26.49558,
   27.96569,
   29.54107,
   30.37046,
   31.22885,
   32.11714,
   33.03623,
   33.98699,
   34.97031,
   35.98705,
   37.03805,
   38.12412,
   39.24603,
   40.40454,
   41.60035,
   42.83409,
   44.10637,
   45.4177,
   46.76855,
   48.15929,
   49.5902,
   51.06149,
   52.57324,
   54.12544,
   55.71795,
   57.35051,
   59.02273,
   60.73407,
   62.48385,
   64.27123,
   66.09522,
   67.95466,
   69.8482,
   71.77434,
   73.73138,
   77.73051,
   81.82834,
   86.00464,
   90.23624,
   98.75852,
   102.9894,
   107.1566,
   109.2055,
   111.2254,
   113.2116,
   115.1597,
   117.0651,
   118.9231,
   120.7292,
   122.479,
   124.1678,
   125.7915,
   127.3455,
   128.8259,
   130.2286,
   131.5497,
   132.7855,
   133.9327,
   134.9878,
   135.9481,
   136.8105,
   137.5727,
   138.2325,
   138.7879,
   139.2373,
   139.5794,
   139.8132,
   139.938,
   139.9536,
   139.8598,
   139.6571,
   139.346,
   138.9276,
   138.4031,
   137.7742,
   137.0428,
   136.2109,
   135.2813,
   134.2565,
   133.1396,
   131.9338,
   130.6426,
   129.2696,
   127.8186,
   126.2937,
   124.699,
   123.0388,
   121.3173,
   119.5392,
   117.7087,
   115.8306,
   113.9093,
   111.9494,
   109.9555,
   105.8835,
   101.7285,
   93.30305,
   89.09443,
   84.92572,
   80.82146,
   76.80327,
   74.83241,
   72.88983,
   70.97742,
   69.09685,
   67.24965,
   65.43715,
   63.66052,
   61.92075,
   60.21869,
   58.55504,
   56.93033,
   55.34496,
   53.79923,
   52.29326,
   50.82709,
   49.40066,
   48.01377,
   46.66615,
   45.35746,
   44.08724,
   42.855,
   41.66016,
   40.50209,
   39.38012,
   38.29352,
   37.24154,
   36.22337,
   35.2382,
   34.28519,
   33.36349,
   32.47222,
   31.61051,
   29.97226,
   28.44171,
   27.01194,
   25.6762,
   24.42797,
   23.26102,
   22.16943,
   21.14764,
   20.19041,
   19.29287,
   18.4505,
   17.6591,
   16.91483,
   16.21413,
   15.55375,
   14.9307,
   14.34226,
   13.78594,
   12.76075,
   11.83915,
   11.00783,
   10.25561,
   9.573056,
   8.95219,
   8.386186,
   7.869174,
   7.396069,
   6.962433,
   6.564369,
   6.198436,
   5.551072,
   4.999612,
   4.527378,
   4.120825,
   3.768899,
   3.462554,
   3.194373,
   2.958275,
   2.563262,
   2.247328,
   1.989925,
   1.776848,
   1.446353,
   1.203931,
   1.020221,
   0.8773616,
   0.7638885,
   0.672135,
   0.5968039,
   0.5341337,
   0.4813906,
   0.4365467,
   0.3980711,
   0.3647898,
   0.3357897,
   0.3103517,
   0.2879031,
   0.2679827,
   0.250216,
   0.2342959,
   0.2199688,
   0.2070238,
   0.1952839,
   0.1846001,
   0.1748458,
   0.1659132,
   0.15771,
   0.1501563,
   0.1431832,
   0.136731,
   0.1307473,
   0.1251864,
   0.1200079,
   0.1151765,
   0.1106727,
   0.1106727,
   0};
   graph = new TGraph(349,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[FFTCnv_Lb1D1]_fx12,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[FFTCnv_Lb1D1]_fy12);
   graph->SetName("Fit1D_Lb2SMM_M1_Norm[mass]_Comp[FFTCnv_Lb1D1]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M1)");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12 = new TH1F("Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12","Projection of Fit1D(Lb2SMM_M1)",349,5.9,6.26);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->SetMaximum(153.9489);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->SetStats(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D1cB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M1_Norm[mass]_Comp[FFTCnv_Lb1D1]12);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[FFTCnv_Lb1D2]_fx13[369] = {
   5.93,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.968,
   5.97,
   5.972,
   5.974,
   5.976,
   5.978,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.137,
   6.138,
   6.139,
   6.14,
   6.1405,
   6.141,
   6.1415,
   6.142,
   6.1425,
   6.143,
   6.1435,
   6.14375,
   6.144,
   6.14425,
   6.1445,
   6.14475,
   6.145,
   6.14525,
   6.1455,
   6.14575,
   6.146,
   6.146125,
   6.14625,
   6.146375,
   6.1465,
   6.146625,
   6.14675,
   6.146875,
   6.147,
   6.147125,
   6.14725,
   6.147375,
   6.1475,
   6.147625,
   6.14775,
   6.147813,
   6.147875,
   6.147938,
   6.148,
   6.148062,
   6.148125,
   6.148188,
   6.14825,
   6.148313,
   6.148375,
   6.148438,
   6.1485,
   6.148563,
   6.148625,
   6.148688,
   6.14875,
   6.148813,
   6.148875,
   6.148938,
   6.149,
   6.149063,
   6.149125,
   6.149188,
   6.14925,
   6.149313,
   6.149375,
   6.149438,
   6.1495,
   6.149563,
   6.149625,
   6.149688,
   6.14975,
   6.149813,
   6.149875,
   6.149938,
   6.15,
   6.150063,
   6.150125,
   6.150187,
   6.15025,
   6.150375,
   6.1505,
   6.15075,
   6.150875,
   6.150937,
   6.151,
   6.151063,
   6.151125,
   6.151188,
   6.15125,
   6.151312,
   6.151375,
   6.151438,
   6.1515,
   6.151563,
   6.151625,
   6.151687,
   6.15175,
   6.151813,
   6.151875,
   6.151906,
   6.151938,
   6.151969,
   6.152,
   6.152031,
   6.152062,
   6.152094,
   6.152125,
   6.152156,
   6.152188,
   6.152219,
   6.15225,
   6.152281,
   6.152313,
   6.152344,
   6.152375,
   6.152406,
   6.152437,
   6.152469,
   6.1525,
   6.152531,
   6.152563,
   6.152594,
   6.152625,
   6.152656,
   6.152688,
   6.152719,
   6.15275,
   6.152781,
   6.152812,
   6.152844,
   6.152875,
   6.152906,
   6.152938,
   6.152969,
   6.153,
   6.153031,
   6.153063,
   6.153094,
   6.153125,
   6.153187,
   6.15325,
   6.153313,
   6.153375,
   6.153438,
   6.1535,
   6.153562,
   6.153625,
   6.153688,
   6.15375,
   6.153813,
   6.153875,
   6.153937,
   6.154,
   6.154063,
   6.154125,
   6.15425,
   6.1545,
   6.154625,
   6.15475,
   6.154813,
   6.154875,
   6.154938,
   6.155,
   6.155062,
   6.155125,
   6.155188,
   6.15525,
   6.155313,
   6.155375,
   6.155437,
   6.1555,
   6.155563,
   6.155625,
   6.155688,
   6.15575,
   6.155812,
   6.155875,
   6.155938,
   6.156,
   6.156063,
   6.156125,
   6.156187,
   6.15625,
   6.156313,
   6.156375,
   6.156438,
   6.1565,
   6.156562,
   6.156625,
   6.156688,
   6.15675,
   6.156813,
   6.156875,
   6.156937,
   6.157,
   6.157063,
   6.157125,
   6.157188,
   6.15725,
   6.157375,
   6.1575,
   6.157625,
   6.15775,
   6.157875,
   6.158,
   6.158125,
   6.15825,
   6.158375,
   6.1585,
   6.158625,
   6.15875,
   6.158875,
   6.159,
   6.15925,
   6.1595,
   6.15975,
   6.16,
   6.16025,
   6.1605,
   6.16075,
   6.161,
   6.16125,
   6.1615,
   6.16175,
   6.162,
   6.1625,
   6.163,
   6.1635,
   6.164,
   6.1645,
   6.165,
   6.166,
   6.167,
   6.168,
   6.169,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.23};
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_Comp[FFTCnv_Lb1D2]_fy13[369] = {
   0,
   2.791326e-07,
   2.764773e-08,
   2.089952e-09,
   1.210918e-10,
   5.369931e-12,
   1.813333e-13,
   0,
   0,
   0,
   6.396869e-15,
   2.233592e-15,
   2.663445e-15,
   3.706044e-15,
   2.663445e-15,
   6.571e-18,
   0,
   1.807025e-15,
   4.814353e-15,
   0,
   0,
   0,
   0,
   0,
   6.492148e-15,
   0,
   0,
   0,
   0,
   9.429385e-16,
   0,
   7.49094e-16,
   0,
   0,
   0,
   1.398309e-14,
   2.924183e-13,
   4.631451e-12,
   5.909751e-11,
   5.877676e-10,
   4.583272e-09,
   2.819873e-08,
   1.380201e-07,
   5.438959e-07,
   1.841274e-06,
   7.571254e-06,
   3.671994e-05,
   0.0001190371,
   0.0002573252,
   0.0004405888,
   0.0006630809,
   0.0009224592,
   0.001217864,
   0.001549329,
   0.001917518,
   0.002323583,
   0.002769094,
   0.003256003,
   0.003786638,
   0.004363705,
   0.004990309,
   0.005669976,
   0.006406692,
   0.007204949,
   0.008069795,
   0.009006902,
   0.01002264,
   0.01112418,
   0.01231958,
   0.01361791,
   0.01502943,
   0.01656573,
   0.01823995,
   0.02006702,
   0.02206396,
   0.0242502,
   0.02664802,
   0.02928308,
   0.03218494,
   0.03538791,
   0.03893188,
   0.04286349,
   0.04723747,
   0.05211846,
   0.05758309,
   0.06372282,
   0.07064748,
   0.07848977,
   0.08741124,
   0.0976101,
   0.1093315,
   0.1228817,
   0.1386467,
   0.157119,
   0.1789343,
   0.2049245,
   0.2361951,
   0.2742404,
   0.3211199,
   0.3797371,
   0.4542938,
   0.5510648,
   0.6797916,
   0.8564038,
   1.108975,
   1.279093,
   1.492462,
   1.76632,
   2.126975,
   2.351702,
   2.61464,
   2.924127,
   3.290416,
   3.726122,
   4.24684,
   4.872063,
   5.231354,
   5.626601,
   6.062121,
   6.54294,
   7.074974,
   7.665272,
   8.322323,
   9.056471,
   9.880444,
   10.81001,
   11.32036,
   11.86483,
   12.44664,
   13.06939,
   13.73708,
   14.45416,
   15.22559,
   16.05681,
   16.95385,
   17.92332,
   18.97242,
   20.10897,
   21.34141,
   22.67876,
   23.38975,
   24.1306,
   24.90258,
   25.70699,
   26.54516,
   27.41841,
   28.32811,
   29.27561,
   30.26227,
   31.28946,
   32.35851,
   33.47078,
   34.62755,
   35.8301,
   37.07966,
   38.3774,
   39.72444,
   41.12182,
   42.57048,
   44.0713,
   45.62501,
   47.23225,
   48.89351,
   50.60915,
   52.37934,
   54.20413,
   56.08333,
   58.0166,
   60.00337,
   62.04284,
   64.13401,
   66.2756,
   68.46613,
   70.70381,
   72.98662,
   75.31224,
   77.6781,
   80.08134,
   82.51879,
   84.98705,
   90.00084,
   95.08971,
   105.3401,
   110.4161,
   112.9215,
   115.3971,
   117.8366,
   120.2336,
   122.582,
   124.8751,
   127.1067,
   129.2704,
   131.3599,
   133.369,
   135.2918,
   137.1222,
   138.8547,
   140.4838,
   142.0043,
   143.4113,
   144.0708,
   144.7002,
   145.2991,
   145.8669,
   146.4031,
   146.9074,
   147.3793,
   147.8183,
   148.2242,
   148.5966,
   148.9352,
   149.2396,
   149.5097,
   149.7452,
   149.9459,
   150.1117,
   150.2424,
   150.3379,
   150.3981,
   150.4229,
   150.4125,
   150.3667,
   150.2856,
   150.1693,
   150.0179,
   149.8316,
   149.6104,
   149.3546,
   149.0644,
   148.7401,
   148.382,
   147.9903,
   147.5654,
   147.1076,
   146.6174,
   146.0952,
   145.5413,
   144.9564,
   144.3407,
   143.695,
   142.3154,
   140.8219,
   139.2196,
   137.5135,
   135.709,
   133.8119,
   131.828,
   129.7632,
   127.6238,
   125.4159,
   123.1461,
   120.8205,
   118.4455,
   116.0276,
   113.573,
   111.088,
   106.0508,
   95.86993,
   90.81158,
   85.82543,
   83.3699,
   80.94444,
   78.55247,
   76.19714,
   73.88133,
   71.60761,
   69.37831,
   67.19546,
   65.06085,
   62.97599,
   60.94214,
   58.96035,
   57.03142,
   55.15592,
   53.33424,
   51.56655,
   49.85285,
   48.19297,
   46.58658,
   45.03321,
   43.53224,
   42.08294,
   40.68448,
   39.33594,
   38.03628,
   36.78442,
   35.5792,
   34.41941,
   33.30382,
   32.23112,
   31.20001,
   30.20916,
   29.25723,
   28.34287,
   27.46475,
   26.62152,
   25.81188,
   25.03451,
   24.28813,
   23.57148,
   22.22248,
   20.97805,
   19.82925,
   18.76774,
   17.78576,
   16.87617,
   16.03242,
   15.24854,
   14.51912,
   13.83923,
   13.20445,
   12.6108,
   12.05469,
   11.53293,
   10.58121,
   9.736033,
   8.98163,
   8.305256,
   7.696537,
   7.146944,
   6.649387,
   6.197906,
   5.787432,
   5.413607,
   5.072647,
   4.761238,
   4.2157,
   3.757252,
   3.370077,
   3.041369,
   2.760708,
   2.519604,
   2.129718,
   1.830601,
   1.595227,
   1.405787,
   1.250387,
   1.011596,
   0.8380222,
   0.7073585,
   0.6062868,
   0.5263575,
   0.4619683,
   0.4092746,
   0.3655614,
   0.3288651,
   0.297735,
   0.2710802,
   0.2480666,
   0.2280476,
   0.210515,
   0.1950651,
   0.1813738,
   0.1691781,
   0.1582629,
   0.1484508,
   0.1395945,
   0.1315707,
   0.1242755,
   0.1176211,
   0.1115324,
   0.1059453,
   0.1008047,
   0.09606285,
   0.09167828,
   0.08761487,
   0.08385107,
   0.08385107,
   0};
   graph = new TGraph(369,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[FFTCnv_Lb1D2]_fx13,Fit1D_Lb2SMM_M1_Norm[mass]_Comp[FFTCnv_Lb1D2]_fy13);
   graph->SetName("Fit1D_Lb2SMM_M1_Norm[mass]_Comp[FFTCnv_Lb1D2]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M1)");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13 = new TH1F("Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13","Projection of Fit1D(Lb2SMM_M1)",369,5.9,6.26);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->SetMaximum(165.4652);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->SetStats(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB_CompoBFFTCnv_Lb1D2cB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M1_Norm[mass]_Comp[FFTCnv_Lb1D2]13);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_fx14[358] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.971,
   5.972,
   5.974,
   5.975,
   5.97525,
   5.9755,
   5.976,
   5.9765,
   5.977,
   5.978,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.055,
   6.056,
   6.057,
   6.058,
   6.059,
   6.06,
   6.061,
   6.062,
   6.063,
   6.064,
   6.065,
   6.066,
   6.067,
   6.068,
   6.069,
   6.07,
   6.071,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.131,
   6.132,
   6.133,
   6.134,
   6.135,
   6.1355,
   6.136,
   6.1365,
   6.137,
   6.1375,
   6.138,
   6.1385,
   6.13875,
   6.139,
   6.13925,
   6.1395,
   6.13975,
   6.14,
   6.14025,
   6.1405,
   6.14075,
   6.140875,
   6.141,
   6.141125,
   6.14125,
   6.141375,
   6.1415,
   6.141625,
   6.14175,
   6.141875,
   6.142,
   6.142125,
   6.14225,
   6.142375,
   6.1425,
   6.142625,
   6.14275,
   6.142875,
   6.143,
   6.143125,
   6.14325,
   6.143375,
   6.1435,
   6.143625,
   6.14375,
   6.144,
   6.1445,
   6.144625,
   6.14475,
   6.144875,
   6.145,
   6.145125,
   6.14525,
   6.145375,
   6.145437,
   6.1455,
   6.145563,
   6.145625,
   6.145687,
   6.14575,
   6.145812,
   6.145875,
   6.145938,
   6.146,
   6.146062,
   6.146125,
   6.146187,
   6.14625,
   6.146313,
   6.146375,
   6.146437,
   6.1465,
   6.146562,
   6.146625,
   6.146688,
   6.14675,
   6.146875,
   6.147,
   6.147125,
   6.14725,
   6.147375,
   6.1475,
   6.148,
   6.148125,
   6.14825,
   6.148375,
   6.1485,
   6.148625,
   6.14875,
   6.148875,
   6.148938,
   6.149,
   6.149063,
   6.149125,
   6.149188,
   6.14925,
   6.149313,
   6.149375,
   6.149438,
   6.1495,
   6.149563,
   6.149625,
   6.149688,
   6.14975,
   6.149813,
   6.149875,
   6.149938,
   6.15,
   6.150125,
   6.15025,
   6.150375,
   6.1505,
   6.150625,
   6.15075,
   6.151,
   6.151125,
   6.15125,
   6.151375,
   6.1515,
   6.151625,
   6.151687,
   6.15175,
   6.151813,
   6.151875,
   6.151938,
   6.152,
   6.152062,
   6.152125,
   6.152188,
   6.15225,
   6.152313,
   6.152375,
   6.152437,
   6.1525,
   6.152563,
   6.152625,
   6.152688,
   6.15275,
   6.152812,
   6.152875,
   6.152938,
   6.153,
   6.153063,
   6.153125,
   6.153187,
   6.15325,
   6.153313,
   6.153375,
   6.153438,
   6.1535,
   6.153625,
   6.15375,
   6.153875,
   6.154,
   6.154125,
   6.15425,
   6.1545,
   6.154625,
   6.15475,
   6.154875,
   6.155,
   6.155125,
   6.15525,
   6.155375,
   6.1555,
   6.155625,
   6.15575,
   6.155875,
   6.156,
   6.156125,
   6.15625,
   6.156375,
   6.1565,
   6.156625,
   6.15675,
   6.156875,
   6.157,
   6.157125,
   6.15725,
   6.157375,
   6.1575,
   6.157625,
   6.15775,
   6.158,
   6.15825,
   6.1585,
   6.15875,
   6.159,
   6.15925,
   6.1595,
   6.15975,
   6.16,
   6.1605,
   6.161,
   6.1615,
   6.162,
   6.1625,
   6.163,
   6.164,
   6.165,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M1_Norm[mass]_fy14[358] = {
   0,
   2.200247,
   2.200247,
   2.510144,
   2.873233,
   3.288998,
   3.756934,
   4.27655,
   4.847373,
   5.468941,
   6.141258,
   6.870546,
   7.709744,
   8.197929,
   8.773708,
   10.09601,
   11.52208,
   12.88362,
   14.20421,
   15.54213,
   16.93938,
   18.45308,
   20.31845,
   21.2518,
   21.91745,
   22.46349,
   22.97626,
   23.74354,
   24.93412,
   27.97513,
   29.3671,
   29.85174,
   30.25292,
   30.99026,
   31.687,
   32.53881,
   33.97599,
   36.93864,
   39.69385,
   42.3359,
   44.90323,
   47.42212,
   49.91799,
   52.40629,
   54.89858,
   57.40396,
   59.93021,
   62.48437,
   65.07312,
   67.70299,
   70.38062,
   73.11284,
   75.9069,
   78.77049,
   81.71192,
   84.74017,
   87.86499,
   91.09697,
   94.44755,
   97.92884,
   101.5536,
   105.3348,
   109.2857,
   113.4186,
   117.7445,
   122.2716,
   127.0035,
   131.9378,
   137.0631,
   142.3566,
   147.7816,
   153.2857,
   158.7998,
   164.2391,
   169.507,
   172.0447,
   174.5013,
   176.8644,
   179.1229,
   181.2663,
   183.2858,
   185.1744,
   186.9266,
   188.5392,
   190.0108,
   191.3422,
   192.5361,
   193.5969,
   194.5307,
   195.3448,
   196.0476,
   196.6485,
   197.1573,
   197.9389,
   198.4725,
   198.8336,
   199.0888,
   199.2943,
   199.4951,
   199.7258,
   200.0118,
   200.3706,
   200.8134,
   201.3467,
   201.9731,
   202.6924,
   203.5027,
   204.4007,
   205.3823,
   206.4432,
   207.5789,
   208.7852,
   210.0584,
   211.3953,
   212.7937,
   214.2529,
   215.7739,
   217.3604,
   219.0202,
   220.7678,
   222.629,
   224.6513,
   225.749,
   226.9276,
   228.2148,
   229.6519,
   231.2999,
   232.2299,
   233.2501,
   234.3793,
   235.641,
   237.0652,
   238.6905,
   240.5686,
   241.6233,
   242.7696,
   244.0206,
   245.3922,
   246.9036,
   248.5773,
   250.4406,
   252.5256,
   254.87,
   256.1528,
   257.5172,
   258.9696,
   260.5165,
   262.165,
   263.922,
   265.7951,
   267.7914,
   269.9184,
   272.1832,
   274.5925,
   277.1527,
   279.8694,
   282.7473,
   285.7899,
   288.9996,
   292.3767,
   295.9201,
   299.6264,
   303.4898,
   307.5019,
   311.652,
   315.926,
   320.3072,
   329.3093,
   347.544,
   351.9714,
   356.278,
   360.4282,
   364.3865,
   368.118,
   371.5893,
   374.7692,
   376.2408,
   377.6291,
   378.931,
   380.1437,
   381.2648,
   382.2919,
   383.2232,
   384.0569,
   384.7918,
   385.4269,
   385.9615,
   386.3953,
   386.7283,
   386.9609,
   387.0938,
   387.1282,
   387.0655,
   386.9074,
   386.6561,
   386.3141,
   385.884,
   385.369,
   384.098,
   382.5315,
   380.7039,
   378.653,
   376.4196,
   374.0468,
   364.0613,
   361.6677,
   359.4028,
   357.3071,
   355.4188,
   353.7729,
   352.4011,
   351.3311,
   350.9168,
   350.5866,
   350.3426,
   350.1868,
   350.1209,
   350.1463,
   350.2639,
   350.4745,
   350.7784,
   351.1758,
   351.6663,
   352.2492,
   352.9237,
   353.6883,
   354.5413,
   355.4808,
   356.5043,
   357.6092,
   360.05,
   362.7744,
   365.7484,
   368.9327,
   372.2834,
   375.7528,
   382.8382,
   386.3436,
   389.7478,
   392.9934,
   396.0237,
   398.7837,
   400.0462,
   401.222,
   402.3053,
   403.2906,
   404.1728,
   404.9471,
   405.609,
   406.1545,
   406.5801,
   406.8827,
   407.0597,
   407.1089,
   407.0286,
   406.8176,
   406.4755,
   406.0019,
   405.3972,
   404.6623,
   403.7986,
   402.8077,
   401.6921,
   400.4544,
   399.0978,
   397.6259,
   396.0426,
   394.3522,
   392.5593,
   390.6689,
   388.6862,
   386.6166,
   382.2396,
   377.5852,
   372.7022,
   367.6404,
   362.4491,
   357.1766,
   346.5703,
   341.3202,
   336.1551,
   331.1074,
   326.205,
   321.4712,
   316.9252,
   312.5816,
   308.4512,
   304.5409,
   300.854,
   297.3909,
   294.1493,
   291.1243,
   288.3094,
   285.6966,
   283.2766,
   281.0391,
   278.9737,
   277.0693,
   275.315,
   273.6999,
   272.2134,
   270.8455,
   269.5863,
   268.4269,
   267.3585,
   265.4642,
   263.8472,
   262.4609,
   261.2665,
   260.233,
   259.3349,
   258.5518,
   257.8673,
   257.268,
   256.283,
   255.5293,
   254.9591,
   254.5368,
   254.2348,
   254.0317,
   253.8551,
   253.903,
   254.1055,
   254.8038,
   255.7318,
   256.7869,
   257.9159,
   259.0876,
   260.2825,
   261.4872,
   262.6924,
   263.8914,
   265.0789,
   266.2508,
   267.404,
   268.5356,
   269.6435,
   270.7256,
   271.7803,
   272.8059,
   273.8011,
   274.7645,
   275.6951,
   276.5917,
   277.4531,
   278.2785,
   279.0668,
   279.8171,
   280.5285,
   281.2001,
   281.8312,
   282.4207,
   282.968,
   283.4721,
   283.9325,
   283.9325,
   283.9325,
   0};
   graph = new TGraph(358,Fit1D_Lb2SMM_M1_Norm[mass]_fx14,Fit1D_Lb2SMM_M1_Norm[mass]_fy14);
   graph->SetName("Fit1D_Lb2SMM_M1_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14 = new TH1F("Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14","Projection of Fit1D(Lb2SMM_M1)",358,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->SetMaximum(447.8197);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->SetStats(0);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M1_NormoBmasscB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M1_Norm[mass]14);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_Cut[sampleA==sampleA::OS]_fx3002[150] = {
   5.931,
   5.933,
   5.935,
   5.937,
   5.939,
   5.941,
   5.943,
   5.945,
   5.947,
   5.949,
   5.951,
   5.953,
   5.955,
   5.957,
   5.959,
   5.961,
   5.963,
   5.965,
   5.967,
   5.969,
   5.971,
   5.973,
   5.975,
   5.977,
   5.979,
   5.981,
   5.983,
   5.985,
   5.987,
   5.989,
   5.991,
   5.993,
   5.995,
   5.997,
   5.999,
   6.001,
   6.003,
   6.005,
   6.007,
   6.009,
   6.011,
   6.013,
   6.015,
   6.017,
   6.019,
   6.021,
   6.023,
   6.025,
   6.027,
   6.029,
   6.031,
   6.033,
   6.035,
   6.037,
   6.039,
   6.041,
   6.043,
   6.045,
   6.047,
   6.049,
   6.051,
   6.053,
   6.055,
   6.057,
   6.059,
   6.061,
   6.063,
   6.065,
   6.067,
   6.069,
   6.071,
   6.073,
   6.075,
   6.077,
   6.079,
   6.081,
   6.083,
   6.085,
   6.087,
   6.089,
   6.091,
   6.093,
   6.095,
   6.097,
   6.099,
   6.101,
   6.103,
   6.105,
   6.107,
   6.109,
   6.111,
   6.113,
   6.115,
   6.117,
   6.119,
   6.121,
   6.123,
   6.125,
   6.127,
   6.129,
   6.131,
   6.133,
   6.135,
   6.137,
   6.139,
   6.141,
   6.143,
   6.145,
   6.147,
   6.149,
   6.151,
   6.153,
   6.155,
   6.157,
   6.159,
   6.161,
   6.163,
   6.165,
   6.167,
   6.169,
   6.171,
   6.173,
   6.175,
   6.177,
   6.179,
   6.181,
   6.183,
   6.185,
   6.187,
   6.189,
   6.191,
   6.193,
   6.195,
   6.197,
   6.199,
   6.201,
   6.203,
   6.205,
   6.207,
   6.209,
   6.211,
   6.213,
   6.215,
   6.217,
   6.219,
   6.221,
   6.223,
   6.225,
   6.227,
   6.229};
   Double_t h_ds_1000_Cut[sampleA==sampleA::OS]_fy3002[150] = {
   5,
   3,
   3,
   5,
   5,
   5,
   2,
   4,
   9,
   11,
   9,
   5,
   11,
   18,
   10,
   10,
   15,
   25,
   24,
   22,
   28,
   23,
   24,
   31,
   30,
   39,
   44,
   39,
   34,
   42,
   51,
   39,
   60,
   44,
   72,
   52,
   69,
   63,
   50,
   64,
   76,
   77,
   93,
   86,
   97,
   125,
   94,
   98,
   107,
   111,
   109,
   128,
   117,
   115,
   127,
   133,
   162,
   149,
   156,
   162,
   154,
   168,
   171,
   181,
   163,
   165,
   205,
   166,
   206,
   188,
   179,
   182,
   201,
   215,
   194,
   230,
   209,
   213,
   220,
   211,
   200,
   195,
   208,
   203,
   201,
   222,
   190,
   201,
   209,
   197,
   194,
   204,
   240,
   191,
   218,
   205,
   207,
   231,
   223,
   232,
   211,
   226,
   213,
   229,
   217,
   268,
   287,
   357,
   375,
   386,
   377,
   393,
   323,
   280,
   259,
   248,
   238,
   226,
   258,
   248,
   236,
   262,
   256,
   232,
   260,
   233,
   232,
   284,
   255,
   247,
   265,
   291,
   284,
   296,
   271,
   251,
   280,
   262,
   296,
   251,
   307,
   305,
   304,
   334,
   272,
   292,
   305,
   313,
   284,
   316};
   Double_t h_ds_1000_Cut[sampleA==sampleA::OS]_felx3002[150] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_Cut[sampleA==sampleA::OS]_fely3002[150] = {
   2.159691,
   1.632705,
   1.632705,
   2.159691,
   2.159691,
   2.159691,
   1.291815,
   1.914339,
   2.943461,
   3.265579,
   2.943461,
   2.159691,
   3.265579,
   4.202887,
   3.108694,
   3.108694,
   3.82938,
   4.966335,
   4.864612,
   4.654502,
   5.259711,
   4.760717,
   4.864612,
   5.537565,
   5.446522,
   6.218102,
   6.60794,
   6.218102,
   5.802128,
   6.454831,
   7.117933,
   6.218102,
   7.724317,
   6.60794,
   8.465529,
   7.187836,
   8.286444,
   7.916129,
   7.047337,
   7.979042,
   8.698576,
   8.755868,
   9.626284,
   9.255555,
   9.831854,
   10.69151,
   9.678086,
   9.882579,
   9.856158,
   10.04751,
   9.952272,
   10.82475,
   10.3282,
   10.23546,
   10.78051,
   11.0434,
   12.23774,
   11.71679,
   12,
   12.23774,
   11.91974,
   12.47112,
   12.58625,
   12.96291,
   12.27693,
   12.35496,
   13.82655,
   12.3938,
   13.86141,
   13.22042,
   12.88843,
   13,
   13.68626,
   14.1714,
   13.43736,
   14.67399,
   13.96548,
   14.10308,
   14.34082,
   14.03444,
   13.65097,
   13.47319,
   13.93087,
   13.75658,
   13.68626,
   14.40805,
   13.29311,
   13.68626,
   13.96548,
   13.54457,
   13.43736,
   13.79161,
   15,
   13.32932,
   14.27329,
   13.82655,
   13.89618,
   14.70691,
   14.44155,
   14.73975,
   14.03444,
   14.54161,
   14.10308,
   14.641,
   14.2394,
   15.87834,
   16.44845,
   18.40106,
   18.87137,
   19.15324,
   18.92292,
   19.33053,
   17.47915,
   16.24067,
   15.60124,
   15.25595,
   14.93535,
   14.54161,
   15.57016,
   15.25595,
   14.87043,
   15.69413,
   15.50781,
   14.73975,
   15.63227,
   14.77252,
   14.73975,
   16.35972,
   15.47655,
   15.22419,
   15.7865,
   16.56605,
   16.35972,
   16.71191,
   15.96967,
   15.35087,
   16.24067,
   15.69413,
   16.71191,
   15.35087,
   17.02855,
   16.97141,
   16.94276,
   17.78251,
   16,
   16.59532,
   16.97141,
   17.19887,
   16.35972,
   17.28342};
   Double_t h_ds_1000_Cut[sampleA==sampleA::OS]_fehx3002[150] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_Cut[sampleA==sampleA::OS]_fehy3002[150] = {
   3.382473,
   2.918186,
   2.918186,
   3.382473,
   3.382473,
   3.382473,
   2.63786,
   3.162753,
   4.110204,
   4.416521,
   4.110204,
   3.382473,
   4.416521,
   5.321007,
   4.26695,
   4.26695,
   4.958738,
   6.066589,
   5.966932,
   5.761366,
   6.354446,
   5.865235,
   5.966932,
   6.627601,
   6.538046,
   7.298372,
   7.68351,
   7.298372,
   6.888101,
   7.53218,
   8.188122,
   7.298372,
   8.789023,
   7.68351,
   9.524592,
   8.257346,
   9.346779,
   8.979274,
   8.118225,
   9.041691,
   9.756061,
   9.812979,
   10.67824,
   10.30959,
   10.88273,
   11.69151,
   10.72977,
   10.93319,
   10.85616,
   11.04751,
   10.95227,
   11.82475,
   11.3282,
   11.23546,
   11.78051,
   12.0434,
   13.23774,
   12.71679,
   13,
   13.23774,
   12.91974,
   13.47112,
   13.58625,
   13.96291,
   13.27693,
   13.35496,
   14.82655,
   13.3938,
   14.86141,
   14.22042,
   13.88843,
   14,
   14.68626,
   15.1714,
   14.43736,
   15.67399,
   14.96548,
   15.10308,
   15.34082,
   15.03444,
   14.65097,
   14.47319,
   14.93087,
   14.75658,
   14.68626,
   15.40805,
   14.29311,
   14.68626,
   14.96548,
   14.54457,
   14.43736,
   14.79161,
   16,
   14.32932,
   15.27329,
   14.82655,
   14.89618,
   15.70691,
   15.44155,
   15.73975,
   15.03444,
   15.54161,
   15.10308,
   15.641,
   15.2394,
   16.87834,
   17.44845,
   19.40106,
   19.87137,
   20.15324,
   19.92292,
   20.33053,
   18.47915,
   17.24067,
   16.60124,
   16.25595,
   15.93535,
   15.54161,
   16.57016,
   16.25595,
   15.87043,
   16.69413,
   16.50781,
   15.73975,
   16.63227,
   15.77252,
   15.73975,
   17.35972,
   16.47655,
   16.22419,
   16.7865,
   17.56605,
   17.35972,
   17.71191,
   16.96967,
   16.35087,
   17.24067,
   16.69413,
   17.71191,
   16.35087,
   18.02855,
   17.97141,
   17.94276,
   18.78251,
   17,
   17.59532,
   17.97141,
   18.19887,
   17.35972,
   18.28342};
   grae = new TGraphAsymmErrors(150,h_ds_1000_Cut[sampleA==sampleA::OS]_fx3002,h_ds_1000_Cut[sampleA==sampleA::OS]_fy3002,h_ds_1000_Cut[sampleA==sampleA::OS]_felx3002,h_ds_1000_Cut[sampleA==sampleA::OS]_fehx3002,h_ds_1000_Cut[sampleA==sampleA::OS]_fely3002,h_ds_1000_Cut[sampleA==sampleA::OS]_fehy3002);
   grae->SetName("h_ds_1000_Cut[sampleA==sampleA::OS]");
   grae->SetTitle("Histogram of ds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002 = new TH1F("Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002","Histogram of ds_1000_plot__mass",150,5.9,6.26);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->SetMinimum(0.6373669);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->SetMaximum(454.5928);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->SetDirectory(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->SetStats(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->SetMarkerStyle(20);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOScB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_Cut[sampleA==sampleA::OS]3002);
   
   grae->Draw("zp");
   
   TH1D *frame_12b59570__4 = new TH1D("frame_12b59570__4","A RooPlot of \"\"",150,5.9303,6.2297);
   frame_12b59570__4->SetBinContent(1,433.9971);
   frame_12b59570__4->SetMinimum(0.001);
   frame_12b59570__4->SetMaximum(600);
   frame_12b59570__4->SetEntries(1);
   frame_12b59570__4->SetDirectory(0);
   frame_12b59570__4->SetStats(0);
   frame_12b59570__4->SetMarkerStyle(20);
   frame_12b59570__4->SetMarkerSize(1.2);
   frame_12b59570__4->GetXaxis()->SetNdivisions(512);
   frame_12b59570__4->GetXaxis()->SetLabelFont(133);
   frame_12b59570__4->GetXaxis()->SetLabelOffset(0.015);
   frame_12b59570__4->GetXaxis()->SetLabelSize(36);
   frame_12b59570__4->GetXaxis()->SetTitleSize(-1);
   frame_12b59570__4->GetXaxis()->SetTitleOffset(1);
   frame_12b59570__4->GetXaxis()->SetTitleFont(132);
   frame_12b59570__4->GetYaxis()->SetNdivisions(504);
   frame_12b59570__4->GetYaxis()->SetLabelFont(133);
   frame_12b59570__4->GetYaxis()->SetLabelSize(36);
   frame_12b59570__4->GetYaxis()->SetTitleSize(0.05);
   frame_12b59570__4->GetYaxis()->SetTitleFont(132);
   frame_12b59570__4->GetZaxis()->SetLabelFont(132);
   frame_12b59570__4->GetZaxis()->SetLabelSize(0.05);
   frame_12b59570__4->GetZaxis()->SetTitleSize(0.05);
   frame_12b59570__4->GetZaxis()->SetTitleOffset(1);
   frame_12b59570__4->GetZaxis()->SetTitleFont(132);
   frame_12b59570__4->Draw("AXISSAME");
   glPad_glCanvas_0_2->Modified();
   glCanvas->cd();
  
// ------------>Primitives in pad: glPad_glCanvas_0_1
   TPad *glPad_glCanvas_0_1 = new TPad("glPad_glCanvas_0_1", "",0,0.3275,0.95,0.535);
   glPad_glCanvas_0_1->Draw();
   glPad_glCanvas_0_1->cd();
   glPad_glCanvas_0_1->Range(5.887013,0.001,6.2297,199.99);
   glPad_glCanvas_0_1->SetFillColor(0);
   glPad_glCanvas_0_1->SetBorderMode(0);
   glPad_glCanvas_0_1->SetBorderSize(0);
   glPad_glCanvas_0_1->SetTickx(1);
   glPad_glCanvas_0_1->SetTicky(1);
   glPad_glCanvas_0_1->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_1->SetRightMargin(0);
   glPad_glCanvas_0_1->SetTopMargin(0);
   glPad_glCanvas_0_1->SetBottomMargin(0);
   glPad_glCanvas_0_1->SetFrameBorderMode(0);
   glPad_glCanvas_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_124191c0__5 = new TH1D("frame_124191c0__5","A RooPlot of \"\"",150,5.9303,6.2297);
   frame_124191c0__5->SetBinContent(1,154.4862);
   frame_124191c0__5->SetMinimum(0.001);
   frame_124191c0__5->SetMaximum(199.99);
   frame_124191c0__5->SetEntries(1);
   frame_124191c0__5->SetDirectory(0);
   frame_124191c0__5->SetStats(0);
   frame_124191c0__5->SetMarkerStyle(20);
   frame_124191c0__5->SetMarkerSize(1.2);
   frame_124191c0__5->GetXaxis()->SetNdivisions(512);
   frame_124191c0__5->GetXaxis()->SetLabelFont(133);
   frame_124191c0__5->GetXaxis()->SetLabelOffset(0.015);
   frame_124191c0__5->GetXaxis()->SetLabelSize(36);
   frame_124191c0__5->GetXaxis()->SetTitleSize(-1);
   frame_124191c0__5->GetXaxis()->SetTitleOffset(1);
   frame_124191c0__5->GetXaxis()->SetTitleFont(132);
   frame_124191c0__5->GetYaxis()->SetNdivisions(504);
   frame_124191c0__5->GetYaxis()->SetLabelFont(133);
   frame_124191c0__5->GetYaxis()->SetLabelSize(36);
   frame_124191c0__5->GetYaxis()->SetTitleSize(0.05);
   frame_124191c0__5->GetYaxis()->SetTitleFont(132);
   frame_124191c0__5->GetZaxis()->SetLabelFont(132);
   frame_124191c0__5->GetZaxis()->SetLabelSize(0.05);
   frame_124191c0__5->GetZaxis()->SetTitleSize(0.05);
   frame_124191c0__5->GetZaxis()->SetTitleOffset(1);
   frame_124191c0__5->GetZaxis()->SetTitleFont(132);
   frame_124191c0__5->Draw("FUNC");
   
   Double_t Fit1D_Lb2SMM_M2_Norm[mass]_Comp[pp_B1]_fx15[156] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.968,
   5.97,
   5.972,
   5.974,
   5.976,
   5.978,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M2_Norm[mass]_Comp[pp_B1]_fy15[156] = {
   0,
   0.9050491,
   0.9050491,
   1.031423,
   1.179892,
   1.350173,
   1.54198,
   1.755031,
   1.98904,
   2.243724,
   2.518798,
   2.813978,
   3.12898,
   3.46352,
   3.817314,
   4.190077,
   4.581525,
   4.991374,
   5.41934,
   5.865138,
   6.328485,
   6.809096,
   7.306687,
   7.820974,
   8.351673,
   8.898499,
   9.461169,
   10.0394,
   10.6329,
   11.24139,
   11.8646,
   12.50222,
   13.15398,
   13.81959,
   14.49878,
   15.19125,
   15.89672,
   16.61491,
   17.34553,
   18.0883,
   18.84294,
   19.60915,
   20.38667,
   21.17519,
   21.97444,
   22.78414,
   23.60399,
   24.43372,
   25.27304,
   26.12167,
   26.97932,
   27.84571,
   28.72055,
   29.60357,
   30.49447,
   31.39297,
   32.29879,
   33.21164,
   34.13124,
   35.05731,
   35.98955,
   36.9277,
   37.87145,
   38.82054,
   39.77467,
   40.73355,
   41.69692,
   42.66447,
   43.63593,
   44.61102,
   45.58944,
   46.57092,
   47.55517,
   48.54191,
   49.53085,
   50.5217,
   51.51419,
   52.50803,
   53.50293,
   54.49862,
   55.4948,
   56.4912,
   57.48752,
   58.48349,
   59.47882,
   60.47322,
   61.46642,
   62.45812,
   63.44805,
   64.43591,
   65.42143,
   66.40433,
   67.38431,
   68.36109,
   69.33439,
   70.30392,
   71.2694,
   72.23055,
   73.18708,
   74.13871,
   75.08515,
   76.02612,
   76.96134,
   77.89051,
   78.81336,
   79.72961,
   80.63896,
   81.54113,
   82.43585,
   83.32282,
   84.20176,
   85.07239,
   85.93442,
   86.78757,
   87.63156,
   88.46609,
   89.29089,
   90.10567,
   90.91015,
   91.70405,
   92.48707,
   93.25894,
   94.01937,
   94.76808,
   95.50477,
   96.22918,
   96.94101,
   97.63998,
   98.32581,
   98.99821,
   99.65689,
   100.3016,
   100.932,
   101.5478,
   102.1488,
   102.7347,
   103.3051,
   103.8599,
   104.3986,
   104.9211,
   105.427,
   105.9161,
   106.3881,
   106.8427,
   107.2795,
   107.6984,
   108.099,
   108.4811,
   108.8444,
   109.1885,
   109.5133,
   109.8184,
   110.1035,
   110.1035,
   110.1035,
   0};
   graph = new TGraph(156,Fit1D_Lb2SMM_M2_Norm[mass]_Comp[pp_B1]_fx15,Fit1D_Lb2SMM_M2_Norm[mass]_Comp[pp_B1]_fy15);
   graph->SetName("Fit1D_Lb2SMM_M2_Norm[mass]_Comp[pp_B1]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15 = new TH1F("Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15","Projection of Fit1D(Lb2SMM_M2)",156,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->SetMaximum(121.1138);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->SetStats(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBpp_B1cB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M2_Norm[mass]_Comp[pp_B1]15);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M2_Norm[mass]_Comp[B2_smear]_fx16[270] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.947,
   5.94725,
   5.947375,
   5.947437,
   5.9475,
   5.948,
   5.9485,
   5.94875,
   5.948875,
   5.948937,
   5.948969,
   5.949,
   5.949125,
   5.94925,
   5.9495,
   5.949625,
   5.949656,
   5.949687,
   5.949719,
   5.94975,
   5.949875,
   5.95,
   5.95025,
   5.950375,
   5.950406,
   5.950437,
   5.950469,
   5.9505,
   5.950563,
   5.950625,
   5.95075,
   5.951,
   5.9515,
   5.951625,
   5.95175,
   5.951875,
   5.951906,
   5.951937,
   5.951969,
   5.952,
   5.952063,
   5.952125,
   5.95225,
   5.952375,
   5.9525,
   5.952625,
   5.952656,
   5.952687,
   5.952719,
   5.95275,
   5.952813,
   5.952875,
   5.953,
   5.954,
   5.954125,
   5.954156,
   5.954187,
   5.954219,
   5.95425,
   5.954313,
   5.954375,
   5.9545,
   5.954625,
   5.95475,
   5.954875,
   5.954906,
   5.954937,
   5.955,
   5.955063,
   5.955125,
   5.95525,
   5.955375,
   5.9555,
   5.955625,
   5.955687,
   5.95575,
   5.955875,
   5.956,
   5.956125,
   5.95625,
   5.956375,
   5.956406,
   5.956437,
   5.9565,
   5.956625,
   5.95675,
   5.957,
   5.957125,
   5.957187,
   5.95725,
   5.9575,
   5.958,
   5.95825,
   5.9585,
   5.95875,
   5.959,
   5.9595,
   5.96,
   5.9605,
   5.961,
   5.9615,
   5.962,
   5.9625,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.965,
   5.9655,
   5.966,
   5.9665,
   5.967,
   5.968,
   5.969,
   5.97,
   5.971,
   5.972,
   5.973,
   5.974,
   5.975,
   5.976,
   5.977,
   5.978,
   5.979,
   5.98,
   5.981,
   5.982,
   5.983,
   5.984,
   5.985,
   5.986,
   5.987,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M2_Norm[mass]_Comp[B2_smear]_fy16[270] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.0001898174,
   0.001013124,
   0.001241574,
   0.001338005,
   0.001383231,
   0.001927971,
   0.003425412,
   0.007104099,
   0.008452035,
   0.009028223,
   0.009299592,
   0.01105851,
   0.01194711,
   0.01428624,
   0.01600886,
   0.01876987,
   0.0199583,
   0.0202413,
   0.02111668,
   0.02386985,
   0.02537166,
   0.02951079,
   0.03263056,
   0.03769432,
   0.03989041,
   0.04041453,
   0.04304633,
   0.04652302,
   0.04880971,
   0.0523976,
   0.05537872,
   0.06044731,
   0.0687865,
   0.102318,
   0.1088033,
   0.1146954,
   0.120157,
   0.1214673,
   0.128354,
   0.1334243,
   0.1373326,
   0.143833,
   0.14944,
   0.1592489,
   0.1679341,
   0.1758875,
   0.1833031,
   0.1850874,
   0.1936669,
   0.1991224,
   0.2035483,
   0.2111117,
   0.217762,
   0.2295779,
   0.3321106,
   0.3425865,
   0.3466825,
   0.3541585,
   0.3592087,
   0.3636508,
   0.3716478,
   0.378962,
   0.3923979,
   0.4047991,
   0.4164759,
   0.4275909,
   0.4325471,
   0.4381734,
   0.4466726,
   0.4541425,
   0.4611091,
   0.4741258,
   0.486318,
   0.4979137,
   0.5090354,
   0.5180834,
   0.5254301,
   0.5385027,
   0.5505937,
   0.5620792,
   0.5731093,
   0.5837668,
   0.5877296,
   0.5912121,
   0.59748,
   0.6090748,
   0.6200388,
   0.6408011,
   0.6507392,
   0.6568274,
   0.6622099,
   0.6823262,
   0.7202064,
   0.7382624,
   0.7555392,
   0.7725575,
   0.7889628,
   0.8203706,
   0.8501695,
   0.8786038,
   0.9057945,
   0.9318959,
   0.9570157,
   0.9812476,
   1.004667,
   1.027339,
   1.049318,
   1.070651,
   1.091381,
   1.111545,
   1.131177,
   1.150305,
   1.168957,
   1.204929,
   1.239262,
   1.2721,
   1.303566,
   1.333765,
   1.362788,
   1.390716,
   1.417619,
   1.443561,
   1.468598,
   1.492781,
   1.516156,
   1.538764,
   1.560643,
   1.581828,
   1.602351,
   1.622241,
   1.641526,
   1.660229,
   1.678376,
   1.695987,
   1.713082,
   1.729681,
   1.745802,
   1.761461,
   1.791455,
   1.819779,
   1.846535,
   1.871817,
   1.895708,
   1.918284,
   1.939614,
   1.959762,
   1.978786,
   1.99674,
   2.013673,
   2.029633,
   2.044661,
   2.058799,
   2.072084,
   2.08455,
   2.096231,
   2.107159,
   2.117362,
   2.126869,
   2.135705,
   2.143896,
   2.151464,
   2.158433,
   2.164825,
   2.170658,
   2.175953,
   2.180729,
   2.185003,
   2.188791,
   2.192111,
   2.194978,
   2.197407,
   2.199412,
   2.201007,
   2.202206,
   2.203021,
   2.203464,
   2.203548,
   2.203284,
   2.202683,
   2.201755,
   2.200512,
   2.198962,
   2.197116,
   2.194983,
   2.192571,
   2.189891,
   2.186949,
   2.183755,
   2.180317,
   2.176641,
   2.172736,
   2.168609,
   2.164266,
   2.159716,
   2.154963,
   2.150016,
   2.144879,
   2.13956,
   2.134064,
   2.128397,
   2.122564,
   2.116572,
   2.110424,
   2.104127,
   2.097686,
   2.091105,
   2.084389,
   2.077542,
   2.07057,
   2.063477,
   2.056267,
   2.048944,
   2.041513,
   2.033976,
   2.026339,
   2.018604,
   2.010777,
   2.002859,
   1.994855,
   1.986768,
   1.978601,
   1.970358,
   1.962042,
   1.953655,
   1.945202,
   1.936684,
   1.928105,
   1.919468,
   1.910774,
   1.902028,
   1.893231,
   1.884385,
   1.875495,
   1.866561,
   1.857586,
   1.848573,
   1.839523,
   1.83044,
   1.821324,
   1.812178,
   1.803005,
   1.793805,
   1.784582,
   1.775337,
   1.766071,
   1.756787,
   1.747486,
   1.73817,
   1.72884,
   1.719499,
   1.710148,
   1.700788,
   1.691421,
   1.682048,
   1.672671,
   1.663291,
   1.653909,
   1.653909,
   1.653909,
   0};
   graph = new TGraph(270,Fit1D_Lb2SMM_M2_Norm[mass]_Comp[B2_smear]_fx16,Fit1D_Lb2SMM_M2_Norm[mass]_Comp[B2_smear]_fy16);
   graph->SetName("Fit1D_Lb2SMM_M2_Norm[mass]_Comp[B2_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(11);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16 = new TH1F("Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16","Projection of Fit1D(Lb2SMM_M2)",270,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->SetMaximum(2.423903);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->SetStats(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB2_smearcB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M2_Norm[mass]_Comp[B2_smear]16);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M2_Norm[mass]_Comp[B3_smear]_fx17[293] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.961,
   5.9615,
   5.962,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.964625,
   5.964656,
   5.964688,
   5.96475,
   5.965,
   5.9655,
   5.966,
   5.966062,
   5.966094,
   5.966125,
   5.966156,
   5.966188,
   5.96625,
   5.966375,
   5.9665,
   5.96675,
   5.967,
   5.9675,
   5.967562,
   5.967594,
   5.967625,
   5.967656,
   5.967688,
   5.96775,
   5.967875,
   5.968,
   5.96825,
   5.9685,
   5.969,
   5.969062,
   5.969094,
   5.969125,
   5.969156,
   5.969188,
   5.96925,
   5.969375,
   5.9695,
   5.96975,
   5.97,
   5.97025,
   5.9705,
   5.97075,
   5.970875,
   5.971,
   5.971125,
   5.97125,
   5.9715,
   5.97175,
   5.972,
   5.972062,
   5.972094,
   5.972125,
   5.972156,
   5.972188,
   5.97225,
   5.972375,
   5.9725,
   5.972625,
   5.97275,
   5.973,
   5.97325,
   5.9735,
   5.973562,
   5.973594,
   5.973625,
   5.973688,
   5.97375,
   5.973875,
   5.974,
   5.974125,
   5.97425,
   5.9745,
   5.97475,
   5.975,
   5.975031,
   5.975062,
   5.975094,
   5.975125,
   5.975188,
   5.97525,
   5.975375,
   5.9755,
   5.975625,
   5.97575,
   5.976,
   5.97625,
   5.9765,
   5.976625,
   5.976688,
   5.97675,
   5.976875,
   5.977,
   5.97725,
   5.9775,
   5.97775,
   5.978,
   5.978031,
   5.978063,
   5.978125,
   5.97825,
   5.978375,
   5.9785,
   5.97875,
   5.979,
   5.97925,
   5.9795,
   5.979563,
   5.979625,
   5.97975,
   5.98,
   5.98025,
   5.9805,
   5.981,
   5.981063,
   5.981125,
   5.98125,
   5.9815,
   5.982,
   5.9825,
   5.982625,
   5.98275,
   5.983,
   5.9835,
   5.984,
   5.9845,
   5.985,
   5.9855,
   5.986,
   5.9865,
   5.987,
   5.9875,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.993,
   5.994,
   5.995,
   5.996,
   5.997,
   5.998,
   5.999,
   6,
   6.001,
   6.002,
   6.003,
   6.004,
   6.005,
   6.006,
   6.007,
   6.008,
   6.009,
   6.01,
   6.011,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M2_Norm[mass]_Comp[B3_smear]_fy17[293] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   6.626342e-05,
   0.0005671736,
   0.002522977,
   0.006674623,
   0.007859644,
   0.01453115,
   0.02162665,
   0.03695373,
   0.04614074,
   0.05322217,
   0.05480858,
   0.06215159,
   0.06569143,
   0.0708257,
   0.08453881,
   0.1032514,
   0.117853,
   0.1195105,
   0.1203281,
   0.1273539,
   0.1361086,
   0.1417827,
   0.1505116,
   0.1638942,
   0.1748429,
   0.193224,
   0.2089472,
   0.2359112,
   0.2389856,
   0.2405028,
   0.2568888,
   0.2680754,
   0.276385,
   0.2897421,
   0.3108606,
   0.3284513,
   0.3583652,
   0.384216,
   0.4289372,
   0.434061,
   0.4365912,
   0.464626,
   0.4784697,
   0.4895394,
   0.5079687,
   0.5379425,
   0.5633609,
   0.607174,
   0.6454543,
   0.6801794,
   0.7123167,
   0.8160142,
   0.8544403,
   0.8876235,
   0.9177097,
   0.9456437,
   0.9969419,
   1.04384,
   1.087491,
   1.097984,
   1.12973,
   1.151688,
   1.168712,
   1.183552,
   1.20967,
   1.254435,
   1.293815,
   1.329926,
   1.363723,
   1.426327,
   1.48405,
   1.538115,
   1.551153,
   1.589064,
   1.609199,
   1.641087,
   1.668276,
   1.716065,
   1.758912,
   1.79867,
   1.836201,
   1.906367,
   1.971658,
   2.033233,
   2.040706,
   2.062544,
   2.086286,
   2.103911,
   2.133639,
   2.159892,
   2.207187,
   2.250416,
   2.291024,
   2.329701,
   2.402719,
   2.471327,
   2.536503,
   2.600677,
   2.62688,
   2.650761,
   2.694816,
   2.735859,
   2.812403,
   2.883929,
   2.951806,
   3.016772,
   3.024714,
   3.045637,
   3.071159,
   3.114301,
   3.153653,
   3.190975,
   3.261699,
   3.328718,
   3.392935,
   3.454852,
   3.478838,
   3.499106,
   3.535681,
   3.603205,
   3.666878,
   3.727975,
   3.844362,
   3.863565,
   3.880061,
   3.911196,
   3.970367,
   4.082195,
   4.188123,
   4.217491,
   4.244455,
   4.296711,
   4.39708,
   4.493686,
   4.588938,
   4.67975,
   4.767704,
   4.853598,
   4.936592,
   5.017295,
   5.096002,
   5.172559,
   5.320109,
   5.460789,
   5.595278,
   5.724127,
   5.847791,
   5.966658,
   6.081062,
   6.191295,
   6.297616,
   6.400254,
   6.499416,
   6.595287,
   6.688036,
   6.777814,
   6.864762,
   6.949009,
   7.030672,
   7.10986,
   7.186675,
   7.261211,
   7.333554,
   7.403787,
   7.471985,
   7.538222,
   7.665072,
   7.784832,
   7.897941,
   8.004794,
   8.105747,
   8.201124,
   8.29122,
   8.376303,
   8.456623,
   8.532407,
   8.603867,
   8.671199,
   8.734586,
   8.794197,
   8.850193,
   8.902721,
   8.951923,
   8.997931,
   9.040868,
   9.080853,
   9.117997,
   9.152405,
   9.184178,
   9.21341,
   9.240192,
   9.264611,
   9.286749,
   9.306684,
   9.324491,
   9.340244,
   9.354009,
   9.365855,
   9.375844,
   9.384037,
   9.390493,
   9.395268,
   9.398416,
   9.39999,
   9.40004,
   9.398614,
   9.39576,
   9.391523,
   9.385947,
   9.379073,
   9.370943,
   9.361596,
   9.351071,
   9.339405,
   9.326633,
   9.312791,
   9.297912,
   9.282029,
   9.265173,
   9.247376,
   9.228668,
   9.209076,
   9.188631,
   9.167358,
   9.145285,
   9.122438,
   9.098841,
   9.07452,
   9.049497,
   9.023797,
   8.997441,
   8.970452,
   8.942851,
   8.914658,
   8.885895,
   8.85658,
   8.826733,
   8.796372,
   8.765516,
   8.734183,
   8.702389,
   8.670152,
   8.637489,
   8.604414,
   8.570944,
   8.537093,
   8.502878,
   8.468311,
   8.433408,
   8.398182,
   8.362646,
   8.326814,
   8.290699,
   8.254312,
   8.217665,
   8.180772,
   8.143643,
   8.106289,
   8.068722,
   8.030952,
   7.99299,
   7.954846,
   7.91653,
   7.878052,
   7.839421,
   7.800646,
   7.761736,
   7.722701,
   7.683548,
   7.644287,
   7.604925,
   7.56547,
   7.52593,
   7.486313,
   7.446626,
   7.446626,
   7.446626,
   0};
   graph = new TGraph(293,Fit1D_Lb2SMM_M2_Norm[mass]_Comp[B3_smear]_fx17,Fit1D_Lb2SMM_M2_Norm[mass]_Comp[B3_smear]_fy17);
   graph->SetName("Fit1D_Lb2SMM_M2_Norm[mass]_Comp[B3_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(12);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17 = new TH1F("Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17","Projection of Fit1D(Lb2SMM_M2)",293,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->SetMaximum(10.34004);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->SetStats(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBB3_smearcB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M2_Norm[mass]_Comp[B3_smear]17);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M2_Norm[mass]_Comp[background_M2]_fx18[172] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.967,
   5.9675,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.97075,
   5.971,
   5.972,
   5.974,
   5.975,
   5.97525,
   5.9755,
   5.976,
   5.9765,
   5.97675,
   5.977,
   5.978,
   5.9785,
   5.979,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M2_Norm[mass]_Comp[background_M2]_fy18[172] = {
   0,
   0.9050491,
   0.9050491,
   1.031423,
   1.179892,
   1.350173,
   1.54198,
   1.755031,
   1.98904,
   2.243724,
   2.518988,
   2.817403,
   3.161611,
   3.362612,
   3.600853,
   4.149424,
   4.740736,
   5.302298,
   5.844066,
   6.390886,
   6.960597,
   7.577515,
   7.944555,
   8.110409,
   8.342476,
   8.723986,
   8.999934,
   9.224242,
   9.43402,
   9.60944,
   9.752951,
   10.24223,
   11.5013,
   12.07394,
   12.27565,
   12.44142,
   12.74478,
   13.03039,
   13.22084,
   13.38233,
   13.97072,
   14.29982,
   14.59323,
   15.18137,
   16.29692,
   17.35732,
   18.37842,
   19.37076,
   20.34445,
   21.30518,
   22.25689,
   23.20232,
   24.14351,
   25.08202,
   26.01905,
   26.9556,
   27.89241,
   28.83013,
   29.76924,
   30.71015,
   31.65319,
   32.5986,
   33.54659,
   34.49731,
   35.45087,
   36.40734,
   37.36677,
   38.32917,
   39.29454,
   40.26284,
   41.23404,
   42.20806,
   43.18484,
   44.16427,
   45.14626,
   46.13069,
   47.11743,
   48.10636,
   49.09732,
   50.09018,
   51.08477,
   52.08094,
   53.0785,
   54.07729,
   55.07713,
   56.07784,
   57.07921,
   58.08107,
   59.08321,
   60.08544,
   61.08754,
   62.08931,
   63.09055,
   64.09103,
   65.09054,
   66.08887,
   67.08579,
   68.08108,
   69.07451,
   70.06586,
   71.05489,
   72.04138,
   73.0251,
   74.0058,
   74.98326,
   75.95723,
   76.92747,
   77.89375,
   78.85582,
   79.81344,
   80.76636,
   81.71435,
   82.65714,
   83.5945,
   84.52617,
   85.45191,
   86.37147,
   87.28458,
   88.19101,
   89.09049,
   89.98277,
   90.8676,
   91.74472,
   92.61387,
   93.4748,
   94.32725,
   95.17095,
   96.00565,
   96.83109,
   97.64701,
   98.45314,
   99.24923,
   100.035,
   100.8102,
   101.5746,
   102.3279,
   103.0698,
   103.8,
   104.5184,
   105.2246,
   105.9184,
   106.5995,
   107.2676,
   107.9225,
   108.5639,
   109.1916,
   109.8052,
   110.4045,
   110.9892,
   111.559,
   112.1138,
   112.6532,
   113.1769,
   113.6846,
   114.1762,
   114.6513,
   115.1096,
   115.551,
   115.975,
   116.3815,
   116.7701,
   117.1406,
   117.4927,
   117.8262,
   118.1407,
   118.4361,
   118.7119,
   118.968,
   119.204,
   119.204,
   119.204,
   0};
   graph = new TGraph(172,Fit1D_Lb2SMM_M2_Norm[mass]_Comp[background_M2]_fx18,Fit1D_Lb2SMM_M2_Norm[mass]_Comp[background_M2]_fy18);
   graph->SetName("Fit1D_Lb2SMM_M2_Norm[mass]_Comp[background_M2]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M2)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18 = new TH1F("Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18","Projection of Fit1D(Lb2SMM_M2)",172,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->SetMaximum(131.1244);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->SetStats(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBbackground_M2cB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M2_Norm[mass]_Comp[background_M2]18);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M2_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx19[154] = {
   5.93,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.968,
   5.97,
   5.972,
   5.974,
   5.976,
   5.978,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.23};
   Double_t Fit1D_Lb2SMM_M2_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy19[154] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(154,Fit1D_Lb2SMM_M2_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx19,Fit1D_Lb2SMM_M2_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy19);
   graph->SetName("Fit1D_Lb2SMM_M2_Norm[mass]_Comp[Lb2S_Lb2SMM]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M2)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19 = new TH1F("Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19","Projection of Fit1D(Lb2SMM_M2)",154,5.9,6.26);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->SetMaximum(1.1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->SetStats(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB_CompoBLb2S_Lb2SMMcB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M2_Norm[mass]_Comp[Lb2S_Lb2SMM]19);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Lb2SMM_M2_Norm[mass]_fx20[172] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.967,
   5.9675,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.97075,
   5.971,
   5.972,
   5.974,
   5.975,
   5.97525,
   5.9755,
   5.976,
   5.9765,
   5.97675,
   5.977,
   5.978,
   5.9785,
   5.979,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M2_Norm[mass]_fy20[172] = {
   0,
   0.9050491,
   0.9050491,
   1.031423,
   1.179892,
   1.350173,
   1.54198,
   1.755031,
   1.98904,
   2.243724,
   2.518988,
   2.817403,
   3.161611,
   3.362612,
   3.600853,
   4.149424,
   4.740736,
   5.302298,
   5.844066,
   6.390886,
   6.960597,
   7.577515,
   7.944555,
   8.110409,
   8.342476,
   8.723986,
   8.999934,
   9.224242,
   9.43402,
   9.60944,
   9.752951,
   10.24223,
   11.5013,
   12.07394,
   12.27565,
   12.44142,
   12.74478,
   13.03039,
   13.22084,
   13.38233,
   13.97072,
   14.29982,
   14.59323,
   15.18137,
   16.29692,
   17.35732,
   18.37842,
   19.37076,
   20.34445,
   21.30518,
   22.25689,
   23.20232,
   24.14351,
   25.08202,
   26.01905,
   26.9556,
   27.89241,
   28.83013,
   29.76924,
   30.71015,
   31.65319,
   32.5986,
   33.54659,
   34.49731,
   35.45087,
   36.40734,
   37.36677,
   38.32917,
   39.29454,
   40.26284,
   41.23404,
   42.20806,
   43.18484,
   44.16427,
   45.14626,
   46.13069,
   47.11743,
   48.10636,
   49.09732,
   50.09018,
   51.08477,
   52.08094,
   53.0785,
   54.07729,
   55.07713,
   56.07784,
   57.07921,
   58.08107,
   59.08321,
   60.08544,
   61.08754,
   62.08931,
   63.09055,
   64.09103,
   65.09054,
   66.08887,
   67.08579,
   68.08108,
   69.07451,
   70.06586,
   71.05489,
   72.04138,
   73.0251,
   74.0058,
   74.98326,
   75.95723,
   76.92747,
   77.89375,
   78.85582,
   79.81344,
   80.76636,
   81.71435,
   82.65714,
   83.5945,
   84.52617,
   85.45191,
   86.37147,
   87.28458,
   88.19101,
   89.09049,
   89.98277,
   90.8676,
   91.74472,
   92.61387,
   93.4748,
   94.32725,
   95.17095,
   96.00565,
   96.83109,
   97.64701,
   98.45314,
   99.24923,
   100.035,
   100.8102,
   101.5746,
   102.3279,
   103.0698,
   103.8,
   104.5184,
   105.2246,
   105.9184,
   106.5995,
   107.2676,
   107.9225,
   108.5639,
   109.1916,
   109.8052,
   110.4045,
   110.9892,
   111.559,
   112.1138,
   112.6532,
   113.1769,
   113.6846,
   114.1762,
   114.6513,
   115.1096,
   115.551,
   115.975,
   116.3815,
   116.7701,
   117.1406,
   117.4927,
   117.8262,
   118.1407,
   118.4361,
   118.7119,
   118.968,
   119.204,
   119.204,
   119.204,
   0};
   graph = new TGraph(172,Fit1D_Lb2SMM_M2_Norm[mass]_fx20,Fit1D_Lb2SMM_M2_Norm[mass]_fy20);
   graph->SetName("Fit1D_Lb2SMM_M2_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20 = new TH1F("Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20","Projection of Fit1D(Lb2SMM_M2)",172,5.8976,6.2624);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->SetMaximum(131.1244);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->SetStats(0);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M2_NormoBmasscB20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M2_Norm[mass]20);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_Cut[sampleA==sampleA::PP]_fx3003[150] = {
   5.931,
   5.933,
   5.935,
   5.937,
   5.939,
   5.941,
   5.943,
   5.945,
   5.947,
   5.949,
   5.951,
   5.953,
   5.955,
   5.957,
   5.959,
   5.961,
   5.963,
   5.965,
   5.967,
   5.969,
   5.971,
   5.973,
   5.975,
   5.977,
   5.979,
   5.981,
   5.983,
   5.985,
   5.987,
   5.989,
   5.991,
   5.993,
   5.995,
   5.997,
   5.999,
   6.001,
   6.003,
   6.005,
   6.007,
   6.009,
   6.011,
   6.013,
   6.015,
   6.017,
   6.019,
   6.021,
   6.023,
   6.025,
   6.027,
   6.029,
   6.031,
   6.033,
   6.035,
   6.037,
   6.039,
   6.041,
   6.043,
   6.045,
   6.047,
   6.049,
   6.051,
   6.053,
   6.055,
   6.057,
   6.059,
   6.061,
   6.063,
   6.065,
   6.067,
   6.069,
   6.071,
   6.073,
   6.075,
   6.077,
   6.079,
   6.081,
   6.083,
   6.085,
   6.087,
   6.089,
   6.091,
   6.093,
   6.095,
   6.097,
   6.099,
   6.101,
   6.103,
   6.105,
   6.107,
   6.109,
   6.111,
   6.113,
   6.115,
   6.117,
   6.119,
   6.121,
   6.123,
   6.125,
   6.127,
   6.129,
   6.131,
   6.133,
   6.135,
   6.137,
   6.139,
   6.141,
   6.143,
   6.145,
   6.147,
   6.149,
   6.151,
   6.153,
   6.155,
   6.157,
   6.159,
   6.161,
   6.163,
   6.165,
   6.167,
   6.169,
   6.171,
   6.173,
   6.175,
   6.177,
   6.179,
   6.181,
   6.183,
   6.185,
   6.187,
   6.189,
   6.191,
   6.193,
   6.195,
   6.197,
   6.199,
   6.201,
   6.203,
   6.205,
   6.207,
   6.209,
   6.211,
   6.213,
   6.215,
   6.217,
   6.219,
   6.221,
   6.223,
   6.225,
   6.227,
   6.229};
   Double_t h_ds_1000_Cut[sampleA==sampleA::PP]_fy3003[150] = {
   0,
   1,
   0,
   0,
   3,
   1,
   4,
   2,
   4,
   2,
   4,
   7,
   5,
   8,
   4,
   6,
   5,
   14,
   10,
   13,
   10,
   12,
   6,
   17,
   12,
   14,
   15,
   12,
   17,
   12,
   15,
   29,
   21,
   31,
   18,
   27,
   35,
   36,
   33,
   23,
   26,
   37,
   38,
   31,
   31,
   35,
   37,
   39,
   37,
   36,
   48,
   35,
   51,
   52,
   46,
   40,
   60,
   45,
   57,
   40,
   48,
   57,
   52,
   63,
   62,
   60,
   55,
   60,
   63,
   62,
   81,
   56,
   72,
   61,
   63,
   79,
   62,
   69,
   80,
   68,
   71,
   73,
   74,
   68,
   82,
   81,
   85,
   76,
   79,
   86,
   88,
   80,
   74,
   82,
   85,
   70,
   92,
   82,
   81,
   82,
   79,
   102,
   93,
   82,
   98,
   100,
   84,
   85,
   94,
   71,
   104,
   86,
   78,
   94,
   93,
   84,
   72,
   91,
   121,
   111,
   106,
   110,
   85,
   117,
   109,
   103,
   97,
   106,
   129,
   102,
   135,
   102,
   102,
   110,
   105,
   104,
   118,
   109,
   126,
   109,
   117,
   112,
   110,
   117,
   109,
   125,
   113,
   125,
   117,
   124};
   Double_t h_ds_1000_Cut[sampleA==sampleA::PP]_felx3003[150] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_Cut[sampleA==sampleA::PP]_fely3003[150] = {
   0,
   0.8272462,
   0,
   0,
   1.632705,
   0.8272462,
   1.914339,
   1.291815,
   1.914339,
   1.291815,
   1.914339,
   2.58147,
   2.159691,
   2.768386,
   1.914339,
   2.379931,
   2.159691,
   3.6965,
   3.108694,
   3.558662,
   3.108694,
   3.415266,
   2.379931,
   4.082184,
   3.415266,
   3.6965,
   3.82938,
   3.415266,
   4.082184,
   3.415266,
   3.82938,
   5.353932,
   4.545807,
   5.537565,
   4.202887,
   5.163771,
   5.887675,
   5.971996,
   5.715302,
   4.760717,
   5.066015,
   6.055143,
   6.137163,
   5.537565,
   5.537565,
   5.887675,
   6.055143,
   6.218102,
   6.055143,
   5.971996,
   6.903979,
   5.887675,
   7.117933,
   7.187836,
   6.757581,
   6.298,
   7.724317,
   6.683179,
   7.527619,
   6.298,
   6.903979,
   7.527619,
   7.187836,
   7.916129,
   7.852713,
   7.724317,
   7.39358,
   7.724317,
   7.916129,
   7.852713,
   8.981384,
   7.4609,
   8.465529,
   7.788779,
   7.916129,
   8.869343,
   7.852713,
   8.286444,
   8.925539,
   8.225883,
   8.406258,
   8.524388,
   8.582844,
   8.225883,
   9.036884,
   8.981384,
   9.201374,
   8.698576,
   8.869343,
   9.255555,
   9.362975,
   8.925539,
   8.582844,
   9.036884,
   9.201374,
   8.346566,
   9.574201,
   9.036884,
   8.981384,
   9.036884,
   8.869343,
   9.611874,
   9.626284,
   9.036884,
   9.882579,
   9.983255,
   9.146873,
   9.201374,
   9.678086,
   8.406258,
   9.710289,
   9.255555,
   8.812788,
   9.678086,
   9.626284,
   9.146873,
   8.465529,
   9.521834,
   10.51136,
   10.04751,
   9.807764,
   10,
   9.201374,
   10.3282,
   9.952272,
   9.661201,
   9.831854,
   9.807764,
   10.86882,
   9.611874,
   11.1297,
   9.611874,
   9.611874,
   10,
   9.759142,
   9.710289,
   10.37428,
   9.952272,
   10.7361,
   9.952272,
   10.3282,
   10.09481,
   10,
   10.3282,
   9.952272,
   10.69151,
   10.1419,
   10.69151,
   10.3282,
   10.64675};
   Double_t h_ds_1000_Cut[sampleA==sampleA::PP]_fehx3003[150] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_Cut[sampleA==sampleA::PP]_fehy3003[150] = {
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.918186,
   2.299527,
   3.162753,
   2.63786,
   3.162753,
   2.63786,
   3.162753,
   3.770281,
   3.382473,
   3.945142,
   3.162753,
   3.583642,
   3.382473,
   4.830381,
   4.26695,
   4.697573,
   4.26695,
   4.559819,
   3.583642,
   5.203719,
   4.559819,
   4.830381,
   4.958738,
   4.559819,
   5.203719,
   4.559819,
   4.958738,
   6.44702,
   5.655182,
   6.627601,
   5.321007,
   6.260244,
   6.97241,
   7.055545,
   6.802567,
   5.865235,
   6.164324,
   7.137555,
   7.218484,
   6.627601,
   6.627601,
   6.97241,
   7.137555,
   7.298372,
   7.137555,
   7.055545,
   7.97633,
   6.97241,
   8.188122,
   8.257346,
   7.831489,
   7.377261,
   8.789023,
   7.757905,
   8.594007,
   7.377261,
   7.97633,
   8.594007,
   8.257346,
   8.979274,
   8.916365,
   8.789023,
   8.461166,
   8.789023,
   8.979274,
   8.916365,
   10.03706,
   8.527879,
   9.524592,
   8.852952,
   8.979274,
   9.925725,
   8.916365,
   9.346779,
   9.981567,
   9.28666,
   9.465736,
   9.583044,
   9.641101,
   9.28666,
   10.09222,
   10.03706,
   10.25573,
   9.756061,
   9.925725,
   10.30959,
   10.41639,
   9.981567,
   9.641101,
   10.09222,
   10.25573,
   9.406468,
   10.62644,
   10.09222,
   10.03706,
   10.09222,
   9.925725,
   10.61187,
   10.67824,
   10.09222,
   10.93319,
   11.03336,
   10.20155,
   10.25573,
   10.72977,
   9.465736,
   10.71029,
   10.30959,
   9.869531,
   10.72977,
   10.67824,
   10.20155,
   9.524592,
   10.57436,
   11.51136,
   11.04751,
   10.80776,
   11,
   10.25573,
   11.3282,
   10.95227,
   10.6612,
   10.88273,
   10.80776,
   11.86882,
   10.61187,
   12.1297,
   10.61187,
   10.61187,
   11,
   10.75914,
   10.71029,
   11.37428,
   10.95227,
   11.7361,
   10.95227,
   11.3282,
   11.09481,
   11,
   11.3282,
   10.95227,
   11.69151,
   11.1419,
   11.69151,
   11.3282,
   11.64675};
   grae = new TGraphAsymmErrors(150,h_ds_1000_Cut[sampleA==sampleA::PP]_fx3003,h_ds_1000_Cut[sampleA==sampleA::PP]_fy3003,h_ds_1000_Cut[sampleA==sampleA::PP]_felx3003,h_ds_1000_Cut[sampleA==sampleA::PP]_fehx3003,h_ds_1000_Cut[sampleA==sampleA::PP]_fely3003,h_ds_1000_Cut[sampleA==sampleA::PP]_fehy3003);
   grae->SetName("h_ds_1000_Cut[sampleA==sampleA::PP]");
   grae->SetTitle("Histogram of ds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003 = new TH1F("Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003","Histogram of ds_1000_plot__mass",150,5.9,6.26);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->SetMinimum(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->SetMaximum(161.8427);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->SetDirectory(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->SetStats(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->SetMarkerStyle(20);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPPcB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_Cut[sampleA==sampleA::PP]3003);
   
   grae->Draw("zp");
   
   TH1D *frame_124191c0__6 = new TH1D("frame_124191c0__6","A RooPlot of \"\"",150,5.9303,6.2297);
   frame_124191c0__6->SetBinContent(1,154.4862);
   frame_124191c0__6->SetMinimum(0.001);
   frame_124191c0__6->SetMaximum(199.99);
   frame_124191c0__6->SetEntries(1);
   frame_124191c0__6->SetDirectory(0);
   frame_124191c0__6->SetStats(0);
   frame_124191c0__6->SetMarkerStyle(20);
   frame_124191c0__6->SetMarkerSize(1.2);
   frame_124191c0__6->GetXaxis()->SetNdivisions(512);
   frame_124191c0__6->GetXaxis()->SetLabelFont(133);
   frame_124191c0__6->GetXaxis()->SetLabelOffset(0.015);
   frame_124191c0__6->GetXaxis()->SetLabelSize(36);
   frame_124191c0__6->GetXaxis()->SetTitleSize(-1);
   frame_124191c0__6->GetXaxis()->SetTitleOffset(1);
   frame_124191c0__6->GetXaxis()->SetTitleFont(132);
   frame_124191c0__6->GetYaxis()->SetNdivisions(504);
   frame_124191c0__6->GetYaxis()->SetLabelFont(133);
   frame_124191c0__6->GetYaxis()->SetLabelSize(36);
   frame_124191c0__6->GetYaxis()->SetTitleSize(0.05);
   frame_124191c0__6->GetYaxis()->SetTitleFont(132);
   frame_124191c0__6->GetZaxis()->SetLabelFont(132);
   frame_124191c0__6->GetZaxis()->SetLabelSize(0.05);
   frame_124191c0__6->GetZaxis()->SetTitleSize(0.05);
   frame_124191c0__6->GetZaxis()->SetTitleOffset(1);
   frame_124191c0__6->GetZaxis()->SetTitleFont(132);
   frame_124191c0__6->Draw("AXISSAME");
   glPad_glCanvas_0_1->Modified();
   glCanvas->cd();
  
// ------------>Primitives in pad: glPad_glCanvas_0_0
   TPad *glPad_glCanvas_0_0 = new TPad("glPad_glCanvas_0_0", "",0,0,0.95,0.3275);
   glPad_glCanvas_0_0->Draw();
   glPad_glCanvas_0_0->cd();
   glPad_glCanvas_0_0->Range(5.887013,-115.6569,6.2297,199.99);
   glPad_glCanvas_0_0->SetFillColor(0);
   glPad_glCanvas_0_0->SetBorderMode(0);
   glPad_glCanvas_0_0->SetBorderSize(0);
   glPad_glCanvas_0_0->SetTickx(1);
   glPad_glCanvas_0_0->SetTicky(1);
   glPad_glCanvas_0_0->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_0->SetRightMargin(0);
   glPad_glCanvas_0_0->SetTopMargin(0);
   glPad_glCanvas_0_0->SetBottomMargin(0.3664122);
   glPad_glCanvas_0_0->SetFrameBorderMode(0);
   glPad_glCanvas_0_0->SetFrameBorderMode(0);
   
   TH1D *frame_11f7d5d0__7 = new TH1D("frame_11f7d5d0__7","A RooPlot of \"\"",150,5.9303,6.2297);
   frame_11f7d5d0__7->SetBinContent(1,165.4296);
   frame_11f7d5d0__7->SetMinimum(0);
   frame_11f7d5d0__7->SetMaximum(199.99);
   frame_11f7d5d0__7->SetEntries(1);
   frame_11f7d5d0__7->SetDirectory(0);
   frame_11f7d5d0__7->SetStats(0);
   frame_11f7d5d0__7->SetMarkerStyle(20);
   frame_11f7d5d0__7->SetMarkerSize(1.2);
   frame_11f7d5d0__7->GetXaxis()->SetNdivisions(512);
   frame_11f7d5d0__7->GetXaxis()->SetLabelFont(133);
   frame_11f7d5d0__7->GetXaxis()->SetLabelOffset(0.015);
   frame_11f7d5d0__7->GetXaxis()->SetLabelSize(36);
   frame_11f7d5d0__7->GetXaxis()->SetTitleSize(-1);
   frame_11f7d5d0__7->GetXaxis()->SetTitleOffset(1);
   frame_11f7d5d0__7->GetXaxis()->SetTitleFont(132);
   frame_11f7d5d0__7->GetYaxis()->SetNdivisions(504);
   frame_11f7d5d0__7->GetYaxis()->SetLabelFont(133);
   frame_11f7d5d0__7->GetYaxis()->SetLabelSize(36);
   frame_11f7d5d0__7->GetYaxis()->SetTitleSize(0.05);
   frame_11f7d5d0__7->GetYaxis()->SetTitleFont(132);
   frame_11f7d5d0__7->GetZaxis()->SetLabelFont(132);
   frame_11f7d5d0__7->GetZaxis()->SetLabelSize(0.05);
   frame_11f7d5d0__7->GetZaxis()->SetTitleSize(0.05);
   frame_11f7d5d0__7->GetZaxis()->SetTitleOffset(1);
   frame_11f7d5d0__7->GetZaxis()->SetTitleFont(132);
   frame_11f7d5d0__7->Draw("FUNC");
   
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[pp_B1]_fx21[156] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.968,
   5.97,
   5.972,
   5.974,
   5.976,
   5.978,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[pp_B1]_fy21[156] = {
   0,
   0.9519087,
   0.9519087,
   1.084826,
   1.240982,
   1.420079,
   1.621817,
   1.845899,
   2.092024,
   2.359894,
   2.64921,
   2.959674,
   3.290986,
   3.642847,
   4.014958,
   4.407021,
   4.818737,
   5.249806,
   5.69993,
   6.16881,
   6.656147,
   7.161642,
   7.684997,
   8.225912,
   8.784088,
   9.359226,
   9.951028,
   10.5592,
   11.18343,
   11.82343,
   12.47889,
   13.14953,
   13.83504,
   14.53512,
   15.24947,
   15.97779,
   16.71979,
   17.47516,
   18.24361,
   19.02484,
   19.81855,
   20.62443,
   21.4422,
   22.27155,
   23.11219,
   23.9638,
   24.82611,
   25.6988,
   26.58157,
   27.47414,
   28.3762,
   29.28744,
   30.20758,
   31.13632,
   32.07334,
   33.01836,
   33.97108,
   34.9312,
   35.89841,
   36.87243,
   37.85294,
   38.83966,
   39.83228,
   40.8305,
   41.83403,
   42.84257,
   43.85581,
   44.87346,
   45.89522,
   46.92079,
   47.94987,
   48.98217,
   50.01738,
   51.0552,
   52.09534,
   53.1375,
   54.18138,
   55.22667,
   56.27309,
   57.32033,
   58.36809,
   59.41607,
   60.46398,
   61.51152,
   62.55838,
   63.60427,
   64.64889,
   65.69194,
   66.73312,
   67.77213,
   68.80868,
   69.84246,
   70.87318,
   71.90053,
   72.92423,
   73.94396,
   74.95943,
   75.97034,
   76.9764,
   77.9773,
   78.97274,
   79.96243,
   80.94607,
   81.92335,
   82.89399,
   83.85767,
   84.8141,
   85.76299,
   86.70403,
   87.63692,
   88.56137,
   89.47708,
   90.38374,
   91.28107,
   92.16875,
   93.04649,
   93.914,
   94.77097,
   95.6171,
   96.4521,
   97.27566,
   98.08749,
   98.8873,
   99.67477,
   100.4496,
   101.2115,
   101.9602,
   102.6954,
   103.4167,
   104.1239,
   104.8167,
   105.4948,
   106.1578,
   106.8056,
   107.4377,
   108.0539,
   108.6538,
   109.2373,
   109.8039,
   110.3535,
   110.8856,
   111.4,
   111.8964,
   112.3745,
   112.834,
   113.2746,
   113.696,
   114.0978,
   114.4799,
   114.8419,
   115.1834,
   115.5043,
   115.8042,
   115.8042,
   115.8042,
   0};
   graph = new TGraph(156,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[pp_B1]_fx21,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[pp_B1]_fy21);
   graph->SetName("Fit1D_Lb2SMM_M3_Norm[mass]_Comp[pp_B1]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M3)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121 = new TH1F("Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121","Projection of Fit1D(Lb2SMM_M3)",156,5.8976,6.2624);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->SetMinimum(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->SetMaximum(127.3846);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->SetDirectory(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->SetStats(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->SetMarkerStyle(20);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->SetMarkerSize(1.2);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBpp_B1cB121->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Fit1D_Lb2SMM_M3_Norm[mass]_Comp[pp_B1]121);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B2_smear]_fx22[270] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.947,
   5.94725,
   5.947375,
   5.947437,
   5.9475,
   5.948,
   5.9485,
   5.94875,
   5.948875,
   5.948937,
   5.948969,
   5.949,
   5.949125,
   5.94925,
   5.9495,
   5.949625,
   5.949656,
   5.949687,
   5.949719,
   5.94975,
   5.949875,
   5.95,
   5.95025,
   5.950375,
   5.950406,
   5.950437,
   5.950469,
   5.9505,
   5.950563,
   5.950625,
   5.95075,
   5.951,
   5.9515,
   5.951625,
   5.95175,
   5.951875,
   5.951906,
   5.951937,
   5.951969,
   5.952,
   5.952063,
   5.952125,
   5.95225,
   5.952375,
   5.9525,
   5.952625,
   5.952656,
   5.952687,
   5.952719,
   5.95275,
   5.952813,
   5.952875,
   5.953,
   5.954,
   5.954125,
   5.954156,
   5.954187,
   5.954219,
   5.95425,
   5.954313,
   5.954375,
   5.9545,
   5.954625,
   5.95475,
   5.954875,
   5.954906,
   5.954937,
   5.955,
   5.955063,
   5.955125,
   5.95525,
   5.955375,
   5.9555,
   5.955625,
   5.955687,
   5.95575,
   5.955875,
   5.956,
   5.956125,
   5.95625,
   5.956375,
   5.956406,
   5.956437,
   5.9565,
   5.956625,
   5.95675,
   5.957,
   5.957125,
   5.957187,
   5.95725,
   5.9575,
   5.958,
   5.95825,
   5.9585,
   5.95875,
   5.959,
   5.9595,
   5.96,
   5.9605,
   5.961,
   5.9615,
   5.962,
   5.9625,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.965,
   5.9655,
   5.966,
   5.9665,
   5.967,
   5.968,
   5.969,
   5.97,
   5.971,
   5.972,
   5.973,
   5.974,
   5.975,
   5.976,
   5.977,
   5.978,
   5.979,
   5.98,
   5.981,
   5.982,
   5.983,
   5.984,
   5.985,
   5.986,
   5.987,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B2_smear]_fy22[270] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.0001996453,
   0.001065579,
   0.001305857,
   0.001407282,
   0.001454849,
   0.002027793,
   0.003602766,
   0.007471919,
   0.008889646,
   0.009495666,
   0.009781086,
   0.01163107,
   0.01256568,
   0.01502592,
   0.01683773,
   0.0197417,
   0.02099165,
   0.02128931,
   0.02221001,
   0.02510573,
   0.0266853,
   0.03103873,
   0.03432003,
   0.03964597,
   0.04195577,
   0.04250702,
   0.04527508,
   0.04893179,
   0.05133687,
   0.05511053,
   0.058246,
   0.06357702,
   0.07234798,
   0.1076156,
   0.1144367,
   0.1206338,
   0.1263783,
   0.1277563,
   0.1349997,
   0.1403325,
   0.1444431,
   0.1512801,
   0.1571774,
   0.1674941,
   0.176629,
   0.1849942,
   0.1927937,
   0.1946704,
   0.2036942,
   0.2094321,
   0.2140872,
   0.2220422,
   0.2290367,
   0.2414644,
   0.3493059,
   0.3603242,
   0.3646323,
   0.3724953,
   0.377807,
   0.3824791,
   0.3908901,
   0.398583,
   0.4127146,
   0.4257579,
   0.4380393,
   0.4497297,
   0.4549426,
   0.4608602,
   0.4697994,
   0.4776561,
   0.4849834,
   0.498674,
   0.5114975,
   0.5236936,
   0.5353911,
   0.5449076,
   0.5526347,
   0.5663841,
   0.5791011,
   0.5911813,
   0.6027825,
   0.6139918,
   0.6181598,
   0.6218226,
   0.628415,
   0.6406101,
   0.6521418,
   0.6739791,
   0.6844317,
   0.6908352,
   0.6964963,
   0.7176541,
   0.7574957,
   0.7764865,
   0.7946579,
   0.8125573,
   0.829812,
   0.8628459,
   0.8941877,
   0.9240942,
   0.9526927,
   0.9801455,
   1.006566,
   1.032052,
   1.056685,
   1.080531,
   1.103647,
   1.126085,
   1.147888,
   1.169096,
   1.189744,
   1.209863,
   1.229481,
   1.267315,
   1.303426,
   1.337964,
   1.371059,
   1.402822,
   1.433347,
   1.462721,
   1.491017,
   1.518303,
   1.544636,
   1.570071,
   1.594656,
   1.618435,
   1.641447,
   1.663729,
   1.685314,
   1.706234,
   1.726517,
   1.746189,
   1.765275,
   1.783798,
   1.801778,
   1.819237,
   1.836192,
   1.852662,
   1.884209,
   1.913999,
   1.942141,
   1.968732,
   1.99386,
   2.017605,
   2.040039,
   2.06123,
   2.081239,
   2.100122,
   2.117933,
   2.134719,
   2.150525,
   2.165395,
   2.179367,
   2.192479,
   2.204765,
   2.216259,
   2.22699,
   2.236989,
   2.246283,
   2.254897,
   2.262858,
   2.270188,
   2.27691,
   2.283046,
   2.288615,
   2.293638,
   2.298133,
   2.302118,
   2.30561,
   2.308625,
   2.31118,
   2.313288,
   2.314966,
   2.316227,
   2.317084,
   2.317551,
   2.317639,
   2.317361,
   2.316728,
   2.315753,
   2.314445,
   2.312815,
   2.310873,
   2.308629,
   2.306093,
   2.303274,
   2.30018,
   2.296821,
   2.293204,
   2.289338,
   2.285231,
   2.28089,
   2.276323,
   2.271537,
   2.266538,
   2.261335,
   2.255932,
   2.250338,
   2.244557,
   2.238596,
   2.232462,
   2.226159,
   2.219693,
   2.21307,
   2.206295,
   2.199373,
   2.192309,
   2.185109,
   2.177776,
   2.170315,
   2.162732,
   2.15503,
   2.147213,
   2.139287,
   2.131254,
   2.123119,
   2.114886,
   2.106558,
   2.09814,
   2.089634,
   2.081045,
   2.072375,
   2.063628,
   2.054807,
   2.045916,
   2.036958,
   2.027934,
   2.01885,
   2.009706,
   2.000507,
   1.991254,
   1.981951,
   1.9726,
   1.963203,
   1.953764,
   1.944284,
   1.934766,
   1.925212,
   1.915624,
   1.906005,
   1.896357,
   1.886681,
   1.87698,
   1.867256,
   1.857511,
   1.847746,
   1.837963,
   1.828165,
   1.818352,
   1.808527,
   1.798692,
   1.788847,
   1.778995,
   1.769137,
   1.759274,
   1.749409,
   1.739542,
   1.739542,
   1.739542,
   0};
   graph = new TGraph(270,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B2_smear]_fx22,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B2_smear]_fy22);
   graph->SetName("Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B2_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M3)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(11);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222 = new TH1F("Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222","Projection of Fit1D(Lb2SMM_M3)",270,5.8976,6.2624);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->SetMinimum(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->SetMaximum(2.549403);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->SetDirectory(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->SetStats(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->SetMarkerStyle(20);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->SetMarkerSize(1.2);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB2_smearcB222->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B2_smear]222);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B3_smear]_fx23[293] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.961,
   5.9615,
   5.962,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.964625,
   5.964656,
   5.964688,
   5.96475,
   5.965,
   5.9655,
   5.966,
   5.966062,
   5.966094,
   5.966125,
   5.966156,
   5.966188,
   5.96625,
   5.966375,
   5.9665,
   5.96675,
   5.967,
   5.9675,
   5.967562,
   5.967594,
   5.967625,
   5.967656,
   5.967688,
   5.96775,
   5.967875,
   5.968,
   5.96825,
   5.9685,
   5.969,
   5.969062,
   5.969094,
   5.969125,
   5.969156,
   5.969188,
   5.96925,
   5.969375,
   5.9695,
   5.96975,
   5.97,
   5.97025,
   5.9705,
   5.97075,
   5.970875,
   5.971,
   5.971125,
   5.97125,
   5.9715,
   5.97175,
   5.972,
   5.972062,
   5.972094,
   5.972125,
   5.972156,
   5.972188,
   5.97225,
   5.972375,
   5.9725,
   5.972625,
   5.97275,
   5.973,
   5.97325,
   5.9735,
   5.973562,
   5.973594,
   5.973625,
   5.973688,
   5.97375,
   5.973875,
   5.974,
   5.974125,
   5.97425,
   5.9745,
   5.97475,
   5.975,
   5.975031,
   5.975062,
   5.975094,
   5.975125,
   5.975188,
   5.97525,
   5.975375,
   5.9755,
   5.975625,
   5.97575,
   5.976,
   5.97625,
   5.9765,
   5.976625,
   5.976688,
   5.97675,
   5.976875,
   5.977,
   5.97725,
   5.9775,
   5.97775,
   5.978,
   5.978031,
   5.978063,
   5.978125,
   5.97825,
   5.978375,
   5.9785,
   5.97875,
   5.979,
   5.97925,
   5.9795,
   5.979563,
   5.979625,
   5.97975,
   5.98,
   5.98025,
   5.9805,
   5.981,
   5.981063,
   5.981125,
   5.98125,
   5.9815,
   5.982,
   5.9825,
   5.982625,
   5.98275,
   5.983,
   5.9835,
   5.984,
   5.9845,
   5.985,
   5.9855,
   5.986,
   5.9865,
   5.987,
   5.9875,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.993,
   5.994,
   5.995,
   5.996,
   5.997,
   5.998,
   5.999,
   6,
   6.001,
   6.002,
   6.003,
   6.004,
   6.005,
   6.006,
   6.007,
   6.008,
   6.009,
   6.01,
   6.011,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B3_smear]_fy23[293] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   6.969426e-05,
   0.0005965395,
   0.002653606,
   0.007020207,
   0.008266583,
   0.01528351,
   0.02274639,
   0.03886704,
   0.04852971,
   0.05597779,
   0.05764633,
   0.06536954,
   0.06909266,
   0.07449275,
   0.08891588,
   0.1085974,
   0.1239549,
   0.1256983,
   0.1265581,
   0.1339477,
   0.1431558,
   0.1491237,
   0.1583045,
   0.1723799,
   0.1838955,
   0.2032283,
   0.2197656,
   0.2481257,
   0.2513592,
   0.252955,
   0.2701894,
   0.2819552,
   0.290695,
   0.3047437,
   0.3269556,
   0.3454571,
   0.3769198,
   0.4041091,
   0.4511458,
   0.4565349,
   0.4591961,
   0.4886824,
   0.5032429,
   0.5148856,
   0.5342692,
   0.5657949,
   0.5925294,
   0.6386109,
   0.6788732,
   0.7153963,
   0.7491974,
   0.8582639,
   0.8986796,
   0.9335809,
   0.9652249,
   0.9946052,
   1.048559,
   1.097885,
   1.143797,
   1.154833,
   1.188223,
   1.211318,
   1.229223,
   1.244831,
   1.272302,
   1.319384,
   1.360804,
   1.398784,
   1.434331,
   1.500177,
   1.560887,
   1.617752,
   1.631466,
   1.671339,
   1.692516,
   1.726056,
   1.754653,
   1.804916,
   1.849981,
   1.891797,
   1.931271,
   2.00507,
   2.073742,
   2.138505,
   2.146366,
   2.169333,
   2.194305,
   2.212842,
   2.24411,
   2.271722,
   2.321465,
   2.366933,
   2.409644,
   2.450323,
   2.527122,
   2.599282,
   2.667833,
   2.735329,
   2.762889,
   2.788006,
   2.834343,
   2.877511,
   2.958018,
   3.033246,
   3.104638,
   3.172968,
   3.18132,
   3.203327,
   3.230171,
   3.275546,
   3.316936,
   3.35619,
   3.430576,
   3.501065,
   3.568606,
   3.633729,
   3.658958,
   3.680275,
   3.718744,
   3.789764,
   3.856734,
   3.920994,
   4.043406,
   4.063604,
   4.080954,
   4.113701,
   4.175935,
   4.293554,
   4.404966,
   4.435855,
   4.464215,
   4.519177,
   4.624742,
   4.72635,
   4.826534,
   4.922048,
   5.014555,
   5.104896,
   5.192188,
   5.277069,
   5.359851,
   5.440373,
   5.595561,
   5.743525,
   5.884978,
   6.020498,
   6.150565,
   6.275587,
   6.395914,
   6.511854,
   6.62368,
   6.731633,
   6.835929,
   6.936764,
   7.034314,
   7.128741,
   7.220191,
   7.308799,
   7.394691,
   7.477979,
   7.558771,
   7.637166,
   7.713254,
   7.787123,
   7.858853,
   7.928519,
   8.061938,
   8.187898,
   8.306863,
   8.419248,
   8.525429,
   8.625744,
   8.720504,
   8.809993,
   8.894471,
   8.974179,
   9.049339,
   9.120158,
   9.186826,
   9.249524,
   9.308418,
   9.363667,
   9.415416,
   9.463806,
   9.508966,
   9.551022,
   9.590089,
   9.626278,
   9.659696,
   9.690442,
   9.718611,
   9.744294,
   9.767577,
   9.788544,
   9.807274,
   9.823842,
   9.838321,
   9.85078,
   9.861286,
   9.869903,
   9.876693,
   9.881715,
   9.885026,
   9.886681,
   9.886734,
   9.885235,
   9.882233,
   9.877777,
   9.871911,
   9.864682,
   9.856131,
   9.8463,
   9.83523,
   9.82296,
   9.809527,
   9.794968,
   9.779319,
   9.762613,
   9.744885,
   9.726167,
   9.706489,
   9.685884,
   9.664379,
   9.642005,
   9.61879,
   9.594759,
   9.569941,
   9.54436,
   9.518042,
   9.491011,
   9.46329,
   9.434904,
   9.405874,
   9.376221,
   9.345969,
   9.315136,
   9.283744,
   9.251811,
   9.219358,
   9.186402,
   9.152962,
   9.119056,
   9.084701,
   9.049914,
   9.014711,
   8.979108,
   8.943121,
   8.906765,
   8.870054,
   8.833005,
   8.795629,
   8.757942,
   8.719956,
   8.681685,
   8.643141,
   8.604338,
   8.565286,
   8.525999,
   8.486487,
   8.446761,
   8.406834,
   8.366715,
   8.326415,
   8.285944,
   8.245313,
   8.20453,
   8.163606,
   8.122549,
   8.08137,
   8.040076,
   7.998675,
   7.957178,
   7.915591,
   7.873923,
   7.832181,
   7.832181,
   7.832181,
   0};
   graph = new TGraph(293,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B3_smear]_fx23,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B3_smear]_fy23);
   graph->SetName("Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B3_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M3)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(12);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323 = new TH1F("Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323","Projection of Fit1D(Lb2SMM_M3)",293,5.8976,6.2624);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->SetMinimum(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->SetMaximum(10.87541);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->SetDirectory(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->SetStats(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->SetMarkerStyle(20);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->SetMarkerSize(1.2);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBB3_smearcB323->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Fit1D_Lb2SMM_M3_Norm[mass]_Comp[B3_smear]323);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[background_M3]_fx24[172] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.967,
   5.9675,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.97075,
   5.971,
   5.972,
   5.974,
   5.975,
   5.97525,
   5.9755,
   5.976,
   5.9765,
   5.97675,
   5.977,
   5.978,
   5.9785,
   5.979,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[background_M3]_fy24[172] = {
   0,
   0.9519087,
   0.9519087,
   1.084826,
   1.240982,
   1.420079,
   1.621817,
   1.845899,
   2.092024,
   2.359894,
   2.64941,
   2.963277,
   3.325306,
   3.536714,
   3.78729,
   4.364264,
   4.986192,
   5.576829,
   6.146647,
   6.72178,
   7.320987,
   7.969846,
   8.35589,
   8.530332,
   8.774414,
   9.175677,
   9.465913,
   9.701834,
   9.922473,
   10.10698,
   10.25792,
   10.77253,
   12.09679,
   12.69908,
   12.91123,
   13.08558,
   13.40465,
   13.70504,
   13.90536,
   14.07521,
   14.69407,
   15.0402,
   15.34881,
   15.96739,
   17.14071,
   18.25601,
   19.32998,
   20.3737,
   21.3978,
   22.40828,
   23.40926,
   24.40364,
   25.39356,
   26.38066,
   27.36621,
   28.35124,
   29.33656,
   30.32283,
   31.31056,
   32.30019,
   33.29206,
   34.28642,
   35.2835,
   36.28344,
   37.28637,
   38.29236,
   39.30147,
   40.3137,
   41.32904,
   42.34748,
   43.36896,
   44.39342,
   45.42077,
   46.45091,
   47.48374,
   48.51914,
   49.55697,
   50.5971,
   51.63938,
   52.68364,
   53.72973,
   54.77747,
   55.82668,
   56.87719,
   57.9288,
   58.98131,
   60.03454,
   61.08826,
   62.14229,
   63.19641,
   64.25039,
   65.30403,
   66.35711,
   67.40939,
   68.46066,
   69.51067,
   70.55921,
   71.60603,
   72.6509,
   73.69357,
   74.73382,
   75.77138,
   76.80603,
   77.83751,
   78.86557,
   79.88997,
   80.91045,
   81.92676,
   82.93864,
   83.94584,
   84.9481,
   85.94517,
   86.93678,
   87.92267,
   88.90258,
   89.87625,
   90.84342,
   91.80381,
   92.75717,
   93.70322,
   94.6417,
   95.57234,
   96.49488,
   97.40903,
   98.31453,
   99.21111,
   100.0985,
   100.9764,
   101.8446,
   102.7028,
   103.5506,
   104.3879,
   105.2144,
   106.0297,
   106.8337,
   107.626,
   108.4063,
   109.1744,
   109.9299,
   110.6727,
   111.4024,
   112.1188,
   112.8215,
   113.5103,
   114.1849,
   114.8451,
   115.4904,
   116.1207,
   116.7357,
   117.3351,
   117.9186,
   118.4859,
   119.0367,
   119.5707,
   120.0878,
   120.5874,
   121.0695,
   121.5337,
   121.9797,
   122.4072,
   122.816,
   123.2057,
   123.576,
   123.9268,
   124.2576,
   124.5682,
   124.8583,
   125.1276,
   125.3759,
   125.3759,
   125.3759,
   0};
   graph = new TGraph(172,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[background_M3]_fx24,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[background_M3]_fy24);
   graph->SetName("Fit1D_Lb2SMM_M3_Norm[mass]_Comp[background_M3]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M3)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424 = new TH1F("Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424","Projection of Fit1D(Lb2SMM_M3)",172,5.8976,6.2624);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->SetMinimum(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->SetMaximum(137.9135);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->SetDirectory(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->SetStats(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->SetMarkerStyle(20);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->SetMarkerSize(1.2);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBbackground_M3cB424->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Fit1D_Lb2SMM_M3_Norm[mass]_Comp[background_M3]424);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx25[154] = {
   5.93,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.968,
   5.97,
   5.972,
   5.974,
   5.976,
   5.978,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.23};
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy25[154] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(154,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx25,Fit1D_Lb2SMM_M3_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy25);
   graph->SetName("Fit1D_Lb2SMM_M3_Norm[mass]_Comp[Lb2S_Lb2SMM]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M3)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525 = new TH1F("Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525","Projection of Fit1D(Lb2SMM_M3)",154,5.9,6.26);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->SetMinimum(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->SetMaximum(1.1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->SetDirectory(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->SetStats(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->SetMarkerStyle(20);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->SetMarkerSize(1.2);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB_CompoBLb2S_Lb2SMMcB525->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Fit1D_Lb2SMM_M3_Norm[mass]_Comp[Lb2S_Lb2SMM]525);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_fx26[172] = {
   5.928,
   5.928,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.956,
   5.958,
   5.96,
   5.962,
   5.964,
   5.966,
   5.967,
   5.9675,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.97075,
   5.971,
   5.972,
   5.974,
   5.975,
   5.97525,
   5.9755,
   5.976,
   5.9765,
   5.97675,
   5.977,
   5.978,
   5.9785,
   5.979,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.076,
   6.078,
   6.08,
   6.082,
   6.084,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.112,
   6.114,
   6.116,
   6.118,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.16,
   6.162,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.18,
   6.182,
   6.184,
   6.186,
   6.188,
   6.19,
   6.192,
   6.194,
   6.196,
   6.198,
   6.2,
   6.202,
   6.204,
   6.206,
   6.208,
   6.21,
   6.212,
   6.214,
   6.216,
   6.218,
   6.22,
   6.222,
   6.224,
   6.226,
   6.228,
   6.23,
   6.23,
   6.232,
   6.232};
   Double_t Fit1D_Lb2SMM_M3_Norm[mass]_fy26[172] = {
   0,
   0.9519087,
   0.9519087,
   1.084826,
   1.240982,
   1.420079,
   1.621817,
   1.845899,
   2.092024,
   2.359894,
   2.64941,
   2.963277,
   3.325306,
   3.536714,
   3.78729,
   4.364264,
   4.986192,
   5.576829,
   6.146647,
   6.72178,
   7.320987,
   7.969846,
   8.35589,
   8.530332,
   8.774414,
   9.175677,
   9.465913,
   9.701834,
   9.922473,
   10.10698,
   10.25792,
   10.77253,
   12.09679,
   12.69908,
   12.91123,
   13.08558,
   13.40465,
   13.70504,
   13.90536,
   14.07521,
   14.69407,
   15.0402,
   15.34881,
   15.96739,
   17.14071,
   18.25601,
   19.32998,
   20.3737,
   21.3978,
   22.40828,
   23.40926,
   24.40364,
   25.39356,
   26.38066,
   27.36621,
   28.35124,
   29.33656,
   30.32283,
   31.31056,
   32.30019,
   33.29206,
   34.28642,
   35.2835,
   36.28344,
   37.28637,
   38.29236,
   39.30147,
   40.3137,
   41.32904,
   42.34748,
   43.36896,
   44.39342,
   45.42077,
   46.45091,
   47.48374,
   48.51914,
   49.55697,
   50.5971,
   51.63938,
   52.68364,
   53.72973,
   54.77747,
   55.82668,
   56.87719,
   57.9288,
   58.98131,
   60.03454,
   61.08826,
   62.14229,
   63.19641,
   64.25039,
   65.30403,
   66.35711,
   67.40939,
   68.46066,
   69.51067,
   70.55921,
   71.60603,
   72.6509,
   73.69357,
   74.73382,
   75.77138,
   76.80603,
   77.83751,
   78.86557,
   79.88997,
   80.91045,
   81.92676,
   82.93864,
   83.94584,
   84.9481,
   85.94517,
   86.93678,
   87.92267,
   88.90258,
   89.87625,
   90.84342,
   91.80381,
   92.75717,
   93.70322,
   94.6417,
   95.57234,
   96.49488,
   97.40903,
   98.31453,
   99.21111,
   100.0985,
   100.9764,
   101.8446,
   102.7028,
   103.5506,
   104.3879,
   105.2144,
   106.0297,
   106.8337,
   107.626,
   108.4063,
   109.1744,
   109.9299,
   110.6727,
   111.4024,
   112.1188,
   112.8215,
   113.5103,
   114.1849,
   114.8451,
   115.4904,
   116.1207,
   116.7357,
   117.3351,
   117.9186,
   118.4859,
   119.0367,
   119.5707,
   120.0878,
   120.5874,
   121.0695,
   121.5337,
   121.9797,
   122.4072,
   122.816,
   123.2057,
   123.576,
   123.9268,
   124.2576,
   124.5682,
   124.8583,
   125.1276,
   125.3759,
   125.3759,
   125.3759,
   0};
   graph = new TGraph(172,Fit1D_Lb2SMM_M3_Norm[mass]_fx26,Fit1D_Lb2SMM_M3_Norm[mass]_fy26);
   graph->SetName("Fit1D_Lb2SMM_M3_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M3)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626 = new TH1F("Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626","Projection of Fit1D(Lb2SMM_M3)",172,5.8976,6.2624);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->SetMinimum(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->SetMaximum(137.9135);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->SetDirectory(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->SetStats(0);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->SetMarkerStyle(20);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->SetMarkerSize(1.2);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_Lb2SMM_M3_NormoBmasscB626->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Fit1D_Lb2SMM_M3_Norm[mass]626);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM]_fx3004[150] = {
   5.931,
   5.933,
   5.935,
   5.937,
   5.939,
   5.941,
   5.943,
   5.945,
   5.947,
   5.949,
   5.951,
   5.953,
   5.955,
   5.957,
   5.959,
   5.961,
   5.963,
   5.965,
   5.967,
   5.969,
   5.971,
   5.973,
   5.975,
   5.977,
   5.979,
   5.981,
   5.983,
   5.985,
   5.987,
   5.989,
   5.991,
   5.993,
   5.995,
   5.997,
   5.999,
   6.001,
   6.003,
   6.005,
   6.007,
   6.009,
   6.011,
   6.013,
   6.015,
   6.017,
   6.019,
   6.021,
   6.023,
   6.025,
   6.027,
   6.029,
   6.031,
   6.033,
   6.035,
   6.037,
   6.039,
   6.041,
   6.043,
   6.045,
   6.047,
   6.049,
   6.051,
   6.053,
   6.055,
   6.057,
   6.059,
   6.061,
   6.063,
   6.065,
   6.067,
   6.069,
   6.071,
   6.073,
   6.075,
   6.077,
   6.079,
   6.081,
   6.083,
   6.085,
   6.087,
   6.089,
   6.091,
   6.093,
   6.095,
   6.097,
   6.099,
   6.101,
   6.103,
   6.105,
   6.107,
   6.109,
   6.111,
   6.113,
   6.115,
   6.117,
   6.119,
   6.121,
   6.123,
   6.125,
   6.127,
   6.129,
   6.131,
   6.133,
   6.135,
   6.137,
   6.139,
   6.141,
   6.143,
   6.145,
   6.147,
   6.149,
   6.151,
   6.153,
   6.155,
   6.157,
   6.159,
   6.161,
   6.163,
   6.165,
   6.167,
   6.169,
   6.171,
   6.173,
   6.175,
   6.177,
   6.179,
   6.181,
   6.183,
   6.185,
   6.187,
   6.189,
   6.191,
   6.193,
   6.195,
   6.197,
   6.199,
   6.201,
   6.203,
   6.205,
   6.207,
   6.209,
   6.211,
   6.213,
   6.215,
   6.217,
   6.219,
   6.221,
   6.223,
   6.225,
   6.227,
   6.229};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM]_fy3004[150] = {
   0,
   1,
   0,
   2,
   4,
   3,
   3,
   2,
   0,
   0,
   3,
   6,
   3,
   3,
   4,
   5,
   7,
   6,
   8,
   4,
   8,
   13,
   8,
   15,
   18,
   17,
   14,
   15,
   14,
   18,
   27,
   26,
   24,
   39,
   19,
   13,
   37,
   23,
   31,
   30,
   23,
   35,
   23,
   35,
   31,
   48,
   37,
   31,
   42,
   44,
   48,
   48,
   46,
   40,
   41,
   50,
   51,
   60,
   51,
   44,
   44,
   53,
   64,
   50,
   54,
   58,
   65,
   68,
   52,
   59,
   63,
   64,
   86,
   80,
   68,
   74,
   61,
   64,
   74,
   87,
   65,
   80,
   73,
   84,
   79,
   80,
   64,
   95,
   74,
   86,
   87,
   89,
   80,
   72,
   105,
   75,
   89,
   97,
   106,
   83,
   112,
   100,
   83,
   90,
   101,
   94,
   103,
   105,
   109,
   114,
   101,
   112,
   122,
   103,
   98,
   96,
   119,
   109,
   119,
   106,
   113,
   112,
   98,
   110,
   107,
   106,
   123,
   105,
   132,
   112,
   121,
   118,
   119,
   113,
   119,
   102,
   138,
   105,
   95,
   119,
   110,
   137,
   114,
   123,
   144,
   145,
   116,
   112,
   113,
   103};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM]_felx3004[150] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM]_fely3004[150] = {
   0,
   0.8272462,
   0,
   1.291815,
   1.914339,
   1.632705,
   1.632705,
   1.291815,
   0,
   0,
   1.632705,
   2.379931,
   1.632705,
   1.632705,
   1.914339,
   2.159691,
   2.58147,
   2.379931,
   2.768386,
   1.914339,
   2.768386,
   3.558662,
   2.768386,
   3.82938,
   4.202887,
   4.082184,
   3.6965,
   3.82938,
   3.6965,
   4.202887,
   5.163771,
   5.066015,
   4.864612,
   6.218102,
   4.320219,
   3.558662,
   6.055143,
   4.760717,
   5.537565,
   5.446522,
   4.760717,
   5.887675,
   4.760717,
   5.887675,
   5.537565,
   6.903979,
   6.055143,
   5.537565,
   6.454831,
   6.60794,
   6.903979,
   6.903979,
   6.757581,
   6.298,
   6.376898,
   7.047337,
   7.117933,
   7.724317,
   7.117933,
   6.60794,
   6.60794,
   7.257065,
   7.979042,
   7.047337,
   7.32564,
   7.593751,
   8.041463,
   8.225883,
   7.187836,
   7.659312,
   7.916129,
   7.979042,
   9.255555,
   8.925539,
   8.225883,
   8.582844,
   7.788779,
   7.979042,
   8.582844,
   9.30942,
   8.041463,
   8.925539,
   8.524388,
   9.146873,
   8.869343,
   8.925539,
   7.979042,
   9.729612,
   8.582844,
   9.255555,
   9.30942,
   9.416226,
   8.925539,
   8.465529,
   9.759142,
   8.640903,
   9.416226,
   9.831854,
   9.807764,
   9.092044,
   10.09481,
   9.983255,
   9.092044,
   9.469177,
   9.562306,
   9.678086,
   9.661201,
   9.759142,
   9.952272,
   10.18878,
   9.562306,
   10.09481,
   10.55667,
   9.661201,
   9.882579,
   9.780867,
   10.42016,
   9.952272,
   10.42016,
   9.807764,
   10.1419,
   10.09481,
   9.882579,
   10,
   9.856158,
   9.807764,
   10.6018,
   9.759142,
   11,
   10.09481,
   10.51136,
   10.37428,
   10.42016,
   10.1419,
   10.42016,
   9.611874,
   11.25798,
   9.759142,
   9.729612,
   10.42016,
   10,
   11.21537,
   10.18878,
   10.6018,
   11.51041,
   11.55197,
   10.28193,
   10.09481,
   10.1419,
   9.661201};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM]_fehx3004[150] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM]_fehy3004[150] = {
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   3.162753,
   2.918186,
   2.918186,
   2.63786,
   1.147874,
   1.147874,
   2.918186,
   3.583642,
   2.918186,
   2.918186,
   3.162753,
   3.382473,
   3.770281,
   3.583642,
   3.945142,
   3.162753,
   3.945142,
   4.697573,
   3.945142,
   4.958738,
   5.321007,
   5.203719,
   4.830381,
   4.958738,
   4.830381,
   5.321007,
   6.260244,
   6.164324,
   5.966932,
   7.298372,
   5.435196,
   4.697573,
   7.137555,
   5.865235,
   6.627601,
   6.538046,
   5.865235,
   6.97241,
   5.865235,
   6.97241,
   6.627601,
   7.97633,
   7.137555,
   6.627601,
   7.53218,
   7.68351,
   7.97633,
   7.97633,
   7.831489,
   7.377261,
   7.455185,
   8.118225,
   8.188122,
   8.789023,
   8.188122,
   7.68351,
   7.68351,
   8.325916,
   9.041691,
   8.118225,
   8.39385,
   8.659564,
   9.103628,
   9.28666,
   8.257346,
   8.724565,
   8.979274,
   9.041691,
   10.30959,
   9.981567,
   9.28666,
   9.641101,
   8.852952,
   9.041691,
   9.641101,
   10.36314,
   9.103628,
   9.981567,
   9.583044,
   10.20155,
   9.925725,
   9.981567,
   9.041691,
   10.78102,
   9.641101,
   10.30959,
   10.36314,
   10.46934,
   9.981567,
   9.524592,
   10.75914,
   9.698771,
   10.46934,
   10.88273,
   10.80776,
   10.14705,
   11.09481,
   11.03336,
   10.14705,
   10.522,
   10.56231,
   10.72977,
   10.6612,
   10.75914,
   10.95227,
   11.18878,
   10.56231,
   11.09481,
   11.55667,
   10.6612,
   10.93319,
   10.83201,
   11.42016,
   10.95227,
   11.42016,
   10.80776,
   11.1419,
   11.09481,
   10.93319,
   11,
   10.85616,
   10.80776,
   11.6018,
   10.75914,
   12,
   11.09481,
   11.51136,
   11.37428,
   11.42016,
   11.1419,
   11.42016,
   10.61187,
   12.25798,
   10.75914,
   10.78102,
   11.42016,
   11,
   12.21537,
   11.18878,
   11.6018,
   12.51041,
   12.55197,
   11.28193,
   11.09481,
   11.1419,
   10.6612};
   grae = new TGraphAsymmErrors(150,h_ds_1000_Cut[sampleA==sampleA::MM]_fx3004,h_ds_1000_Cut[sampleA==sampleA::MM]_fy3004,h_ds_1000_Cut[sampleA==sampleA::MM]_felx3004,h_ds_1000_Cut[sampleA==sampleA::MM]_fehx3004,h_ds_1000_Cut[sampleA==sampleA::MM]_fely3004,h_ds_1000_Cut[sampleA==sampleA::MM]_fehy3004);
   grae->SetName("h_ds_1000_Cut[sampleA==sampleA::MM]");
   grae->SetTitle("Histogram of ds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004 = new TH1F("Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004","Histogram of ds_1000_plot__mass",150,5.9,6.26);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->SetMinimum(0);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->SetMaximum(173.3072);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->SetDirectory(0);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->SetStats(0);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->SetMarkerStyle(20);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->SetMarkerSize(1.2);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMMcB30013004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_1000_Cut[sampleA==sampleA::MM]30013004);
   
   grae->Draw("zp");
   
   TH1D *frame_11f7d5d0__8 = new TH1D("frame_11f7d5d0__8","A RooPlot of \"\"",150,5.9303,6.2297);
   frame_11f7d5d0__8->SetBinContent(1,165.4296);
   frame_11f7d5d0__8->SetMinimum(0);
   frame_11f7d5d0__8->SetMaximum(199.99);
   frame_11f7d5d0__8->SetEntries(1);
   frame_11f7d5d0__8->SetDirectory(0);
   frame_11f7d5d0__8->SetStats(0);
   frame_11f7d5d0__8->SetMarkerStyle(20);
   frame_11f7d5d0__8->SetMarkerSize(1.2);
   frame_11f7d5d0__8->GetXaxis()->SetNdivisions(512);
   frame_11f7d5d0__8->GetXaxis()->SetLabelFont(133);
   frame_11f7d5d0__8->GetXaxis()->SetLabelOffset(0.015);
   frame_11f7d5d0__8->GetXaxis()->SetLabelSize(36);
   frame_11f7d5d0__8->GetXaxis()->SetTitleSize(-1);
   frame_11f7d5d0__8->GetXaxis()->SetTitleOffset(1);
   frame_11f7d5d0__8->GetXaxis()->SetTitleFont(132);
   frame_11f7d5d0__8->GetYaxis()->SetNdivisions(504);
   frame_11f7d5d0__8->GetYaxis()->SetLabelFont(133);
   frame_11f7d5d0__8->GetYaxis()->SetLabelSize(36);
   frame_11f7d5d0__8->GetYaxis()->SetTitleSize(0.05);
   frame_11f7d5d0__8->GetYaxis()->SetTitleFont(132);
   frame_11f7d5d0__8->GetZaxis()->SetLabelFont(132);
   frame_11f7d5d0__8->GetZaxis()->SetLabelSize(0.05);
   frame_11f7d5d0__8->GetZaxis()->SetTitleSize(0.05);
   frame_11f7d5d0__8->GetZaxis()->SetTitleOffset(1);
   frame_11f7d5d0__8->GetZaxis()->SetTitleFont(132);
   frame_11f7d5d0__8->Draw("AXISSAME");
   glPad_glCanvas_0_0->Modified();
   glCanvas->cd();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3.C <==
void FITSIM_PsiK_NEW3()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Feb  8 14:58:29 2020) by ROOT version 6.18/04
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",111,56,1002,1026);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.886627,-10.44267,6.248072,76.57959);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: glPad_glCanvas_0_2
   TPad *glPad_glCanvas_0_2 = new TPad("glPad_glCanvas_0_2", "",0,0.535,0.95,1);
   glPad_glCanvas_0_2->Draw();
   glPad_glCanvas_0_2->cd();
   glPad_glCanvas_0_2->Range(5.887013,0.0001,6.2297,224.0964);
   glPad_glCanvas_0_2->SetFillColor(0);
   glPad_glCanvas_0_2->SetBorderMode(0);
   glPad_glCanvas_0_2->SetBorderSize(0);
   glPad_glCanvas_0_2->SetTickx(1);
   glPad_glCanvas_0_2->SetTicky(1);
   glPad_glCanvas_0_2->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_2->SetRightMargin(0);
   glPad_glCanvas_0_2->SetBottomMargin(0);
   glPad_glCanvas_0_2->SetFrameBorderMode(0);
   glPad_glCanvas_0_2->SetFrameBorderMode(0);
   
   TH1D *frame_11a6dfd0__9 = new TH1D("frame_11a6dfd0__9","A RooPlot of \"\"",75,5.9303,6.2297);
   frame_11a6dfd0__9->SetBinContent(1,167.6164);
   frame_11a6dfd0__9->SetMinimum(0.0001);
   frame_11a6dfd0__9->SetMaximum(200);
   frame_11a6dfd0__9->SetEntries(1);
   frame_11a6dfd0__9->SetDirectory(0);
   frame_11a6dfd0__9->SetStats(0);
   frame_11a6dfd0__9->SetMarkerStyle(20);
   frame_11a6dfd0__9->SetMarkerSize(1.2);
   frame_11a6dfd0__9->GetXaxis()->SetNdivisions(512);
   frame_11a6dfd0__9->GetXaxis()->SetLabelFont(133);
   frame_11a6dfd0__9->GetXaxis()->SetLabelOffset(0.015);
   frame_11a6dfd0__9->GetXaxis()->SetLabelSize(36);
   frame_11a6dfd0__9->GetXaxis()->SetTitleSize(-1);
   frame_11a6dfd0__9->GetXaxis()->SetTitleOffset(1);
   frame_11a6dfd0__9->GetXaxis()->SetTitleFont(132);
   frame_11a6dfd0__9->GetYaxis()->SetNdivisions(504);
   frame_11a6dfd0__9->GetYaxis()->SetLabelFont(133);
   frame_11a6dfd0__9->GetYaxis()->SetLabelSize(36);
   frame_11a6dfd0__9->GetYaxis()->SetTitleSize(0.05);
   frame_11a6dfd0__9->GetYaxis()->SetTitleFont(132);
   frame_11a6dfd0__9->GetZaxis()->SetLabelFont(132);
   frame_11a6dfd0__9->GetZaxis()->SetLabelSize(0.05);
   frame_11a6dfd0__9->GetZaxis()->SetTitleSize(0.05);
   frame_11a6dfd0__9->GetZaxis()->SetTitleOffset(1);
   frame_11a6dfd0__9->GetZaxis()->SetTitleFont(132);
   frame_11a6dfd0__9->Draw("FUNC");
   
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[pp_BB1]_fx27[86] = {
   5.926,
   5.926,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.954,
   5.958,
   5.962,
   5.966,
   5.97,
   5.974,
   5.978,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.01,
   6.014,
   6.018,
   6.022,
   6.026,
   6.03,
   6.034,
   6.038,
   6.042,
   6.046,
   6.05,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[pp_BB1]_fy27[86] = {
   0,
   0.8988809,
   0.8988809,
   0.9398839,
   1.002309,
   1.085884,
   1.190339,
   1.315401,
   1.460798,
   1.62626,
   1.811514,
   2.016289,
   2.240313,
   2.745024,
   3.323474,
   3.973489,
   4.692897,
   5.479526,
   6.331203,
   7.245755,
   8.221009,
   9.254793,
   10.34493,
   11.48926,
   12.6856,
   13.93177,
   15.22562,
   16.56495,
   17.94761,
   19.37142,
   20.8342,
   22.33379,
   23.868,
   25.43467,
   27.03163,
   28.6567,
   30.30771,
   31.98249,
   33.67886,
   35.39466,
   37.1277,
   38.87582,
   40.63684,
   42.40859,
   44.1889,
   45.9756,
   47.76651,
   49.55946,
   51.35228,
   53.14279,
   54.92882,
   56.70821,
   58.47877,
   60.23833,
   61.98473,
   63.71578,
   65.42932,
   67.12318,
   68.79518,
   70.44314,
   72.0649,
   73.65828,
   75.22111,
   76.75122,
   78.24644,
   79.70458,
   81.12349,
   82.50098,
   83.83489,
   85.12303,
   86.36325,
   87.55336,
   88.6912,
   89.77459,
   90.80135,
   91.76932,
   92.67632,
   93.52018,
   94.29873,
   95.0098,
   95.6512,
   96.22078,
   96.71635,
   96.71635,
   96.71635,
   0};
   TGraph *graph = new TGraph(86,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[pp_BB1]_fx27,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[pp_BB1]_fy27);
   graph->SetName("Fit1D_Lb2SMM_M4_Norm[mass]_Comp[pp_BB1]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M4)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27 = new TH1F("Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27","Projection of Fit1D(Lb2SMM_M4)",100,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->SetMaximum(106.388);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->SetStats(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBpp_BB1cB27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M4_Norm[mass]_Comp[pp_BB1]27);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[B2_smear]_fx28[222] = {
   5.926,
   5.926,
   5.93,
   5.934,
   5.938,
   5.942,
   5.946,
   5.947,
   5.94725,
   5.947375,
   5.947437,
   5.9475,
   5.948,
   5.9485,
   5.94875,
   5.948875,
   5.948937,
   5.948969,
   5.949,
   5.949125,
   5.94925,
   5.9495,
   5.949625,
   5.949656,
   5.949687,
   5.949719,
   5.94975,
   5.949875,
   5.95,
   5.95025,
   5.950375,
   5.950406,
   5.950437,
   5.950469,
   5.9505,
   5.950563,
   5.950625,
   5.95075,
   5.951,
   5.9515,
   5.951625,
   5.95175,
   5.951875,
   5.951906,
   5.951937,
   5.951969,
   5.952,
   5.952063,
   5.952125,
   5.95225,
   5.952375,
   5.9525,
   5.952625,
   5.952656,
   5.952687,
   5.952719,
   5.95275,
   5.952813,
   5.952875,
   5.953,
   5.954,
   5.954125,
   5.954156,
   5.954187,
   5.954219,
   5.95425,
   5.954313,
   5.954375,
   5.9545,
   5.954625,
   5.95475,
   5.954875,
   5.954906,
   5.954937,
   5.955,
   5.955063,
   5.955125,
   5.95525,
   5.955375,
   5.9555,
   5.955625,
   5.955687,
   5.95575,
   5.955875,
   5.956,
   5.956125,
   5.95625,
   5.956375,
   5.956406,
   5.956437,
   5.9565,
   5.956625,
   5.95675,
   5.957,
   5.957125,
   5.957187,
   5.95725,
   5.9575,
   5.958,
   5.95825,
   5.9585,
   5.95875,
   5.959,
   5.9595,
   5.96,
   5.9605,
   5.961,
   5.9615,
   5.962,
   5.9625,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.965,
   5.9655,
   5.966,
   5.9665,
   5.967,
   5.968,
   5.969,
   5.97,
   5.971,
   5.972,
   5.973,
   5.974,
   5.975,
   5.976,
   5.977,
   5.978,
   5.979,
   5.98,
   5.981,
   5.982,
   5.983,
   5.984,
   5.985,
   5.986,
   5.987,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[B2_smear]_fy28[222] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0.0001116838,
   0.0005960968,
   0.0007305112,
   0.000787249,
   0.0008138587,
   0.00113437,
   0.002015427,
   0.004179875,
   0.004972967,
   0.005311981,
   0.005471648,
   0.006506549,
   0.00702938,
   0.008405668,
   0.009419216,
   0.01104373,
   0.01174297,
   0.01190948,
   0.01242453,
   0.01404442,
   0.01492805,
   0.01736341,
   0.01919901,
   0.0221784,
   0.02347052,
   0.0237789,
   0.02532739,
   0.02737299,
   0.02871842,
   0.03082944,
   0.03258346,
   0.03556569,
   0.04047226,
   0.06020136,
   0.06401716,
   0.06748389,
   0.07069741,
   0.07146832,
   0.07552031,
   0.07850356,
   0.0808031,
   0.08462778,
   0.08792679,
   0.09369807,
   0.09880821,
   0.1034878,
   0.107851,
   0.1089008,
   0.1139488,
   0.1171587,
   0.1197628,
   0.1242129,
   0.1281257,
   0.1350779,
   0.1954056,
   0.2015694,
   0.2039794,
   0.208378,
   0.2113494,
   0.2139631,
   0.2186683,
   0.2229718,
   0.2308772,
   0.2381737,
   0.245044,
   0.2515838,
   0.2544999,
   0.2578103,
   0.262811,
   0.2672061,
   0.2713051,
   0.2789638,
   0.2861374,
   0.29296,
   0.2995037,
   0.3048274,
   0.30915,
   0.3168416,
   0.3239556,
   0.3307134,
   0.3372032,
   0.3434739,
   0.3458055,
   0.3478545,
   0.3515424,
   0.3583644,
   0.3648154,
   0.3770314,
   0.3828787,
   0.3864609,
   0.3896278,
   0.4014637,
   0.4237515,
   0.4343752,
   0.4445405,
   0.4545536,
   0.4642061,
   0.4826856,
   0.5002186,
   0.5169486,
   0.5329469,
   0.5483043,
   0.5630842,
   0.5773416,
   0.5911213,
   0.6044608,
   0.6173925,
   0.6299445,
   0.6421415,
   0.6540056,
   0.6655561,
   0.6768107,
   0.6877852,
   0.70895,
   0.7291508,
   0.7484721,
   0.7669859,
   0.784754,
   0.8018305,
   0.8182625,
   0.8340917,
   0.8493554,
   0.8640866,
   0.8783153,
   0.8920683,
   0.9053703,
   0.9182435,
   0.9307083,
   0.9427835,
   0.9544863,
   0.9658327,
   0.9768375,
   0.9875144,
   0.9978762,
   1.007935,
   1.017701,
   1.027186,
   1.0364,
   1.054048,
   1.070713,
   1.086455,
   1.101331,
   1.115387,
   1.12867,
   1.141221,
   1.153075,
   1.164268,
   1.174832,
   1.184795,
   1.194185,
   1.203028,
   1.211346,
   1.219162,
   1.226497,
   1.23337,
   1.2398,
   1.245803,
   1.251397,
   1.256596,
   1.261415,
   1.265868,
   1.269968,
   1.273729,
   1.277161,
   1.280277,
   1.283087,
   1.285601,
   1.28783,
   1.289784,
   1.2929,
   1.295018,
   1.296203,
   1.296513,
   1.296004,
   1.294726,
   1.292728,
   1.290054,
   1.286747,
   1.282844,
   1.278384,
   1.2734,
   1.267927,
   1.261994,
   1.25563,
   1.248864,
   1.241721,
   1.234226,
   1.226402,
   1.218272,
   1.209856,
   1.201175,
   1.192247,
   1.183091,
   1.173723,
   1.16416,
   1.154416,
   1.144508,
   1.134449,
   1.124252,
   1.11393,
   1.103494,
   1.092957,
   1.08233,
   1.071622,
   1.060843,
   1.050004,
   1.039112,
   1.028177,
   1.017207,
   1.006208,
   0.9951897,
   0.9841577,
   0.9731189,
   0.9731189,
   0.9731189,
   0};
   graph = new TGraph(222,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[B2_smear]_fx28,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[B2_smear]_fy28);
   graph->SetName("Fit1D_Lb2SMM_M4_Norm[mass]_Comp[B2_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M4)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(11);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28 = new TH1F("Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28","Projection of Fit1D(Lb2SMM_M4)",222,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->SetMaximum(1.426164);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->SetStats(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB2_smearcB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M4_Norm[mass]_Comp[B2_smear]28);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[B3_smear]_fx29[247] = {
   5.926,
   5.926,
   5.93,
   5.934,
   5.938,
   5.942,
   5.946,
   5.95,
   5.954,
   5.958,
   5.96,
   5.961,
   5.9615,
   5.962,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.964625,
   5.964656,
   5.964688,
   5.96475,
   5.965,
   5.9655,
   5.966,
   5.966062,
   5.966094,
   5.966125,
   5.966156,
   5.966188,
   5.96625,
   5.966375,
   5.9665,
   5.96675,
   5.967,
   5.9675,
   5.967562,
   5.967594,
   5.967625,
   5.967656,
   5.967688,
   5.96775,
   5.967875,
   5.968,
   5.96825,
   5.9685,
   5.969,
   5.969062,
   5.969094,
   5.969125,
   5.969156,
   5.969188,
   5.96925,
   5.969375,
   5.9695,
   5.96975,
   5.97,
   5.97025,
   5.9705,
   5.97075,
   5.970875,
   5.971,
   5.971125,
   5.97125,
   5.9715,
   5.97175,
   5.972,
   5.972062,
   5.972094,
   5.972125,
   5.972156,
   5.972188,
   5.97225,
   5.972375,
   5.9725,
   5.972625,
   5.97275,
   5.973,
   5.97325,
   5.9735,
   5.973562,
   5.973594,
   5.973625,
   5.973688,
   5.97375,
   5.973875,
   5.974,
   5.974125,
   5.97425,
   5.9745,
   5.97475,
   5.975,
   5.975031,
   5.975062,
   5.975094,
   5.975125,
   5.975188,
   5.97525,
   5.975375,
   5.9755,
   5.975625,
   5.97575,
   5.976,
   5.97625,
   5.9765,
   5.976625,
   5.976688,
   5.97675,
   5.976875,
   5.977,
   5.97725,
   5.9775,
   5.97775,
   5.978,
   5.978031,
   5.978063,
   5.978125,
   5.97825,
   5.978375,
   5.9785,
   5.97875,
   5.979,
   5.97925,
   5.9795,
   5.979563,
   5.979625,
   5.97975,
   5.98,
   5.98025,
   5.9805,
   5.981,
   5.981063,
   5.981125,
   5.98125,
   5.9815,
   5.982,
   5.9825,
   5.982625,
   5.98275,
   5.983,
   5.9835,
   5.984,
   5.9845,
   5.985,
   5.9855,
   5.986,
   5.9865,
   5.987,
   5.9875,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.993,
   5.994,
   5.995,
   5.996,
   5.997,
   5.998,
   5.999,
   6,
   6.001,
   6.002,
   6.003,
   6.004,
   6.005,
   6.006,
   6.007,
   6.008,
   6.009,
   6.01,
   6.011,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[B3_smear]_fy29[247] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.0003337108,
   0.001484457,
   0.003927182,
   0.004624419,
   0.008549765,
   0.01272458,
   0.02174266,
   0.02714806,
   0.0313146,
   0.032248,
   0.03656845,
   0.0386512,
   0.04167207,
   0.04974053,
   0.06075058,
   0.06934177,
   0.07031702,
   0.07079803,
   0.07493184,
   0.08008292,
   0.08342143,
   0.08855728,
   0.09643125,
   0.1028732,
   0.1136882,
   0.1229393,
   0.1388043,
   0.1406132,
   0.1415058,
   0.151147,
   0.1577289,
   0.162618,
   0.170477,
   0.1829026,
   0.1932526,
   0.2108531,
   0.2260631,
   0.252376,
   0.2553907,
   0.2568794,
   0.2733744,
   0.2815197,
   0.2880328,
   0.2988762,
   0.316512,
   0.3314675,
   0.357246,
   0.3797692,
   0.4002006,
   0.4191094,
   0.4801224,
   0.5027314,
   0.5222555,
   0.5399575,
   0.5563932,
   0.5865758,
   0.6141693,
   0.6398528,
   0.6460262,
   0.6647051,
   0.6776246,
   0.6876412,
   0.6963726,
   0.7117398,
   0.7380782,
   0.7612487,
   0.7824952,
   0.8023808,
   0.8392155,
   0.8731778,
   0.9049887,
   0.91266,
   0.9349655,
   0.9468125,
   0.9655748,
   0.9815723,
   1.00969,
   1.0349,
   1.058293,
   1.080375,
   1.121659,
   1.160074,
   1.196303,
   1.200701,
   1.213549,
   1.227519,
   1.237889,
   1.25538,
   1.270826,
   1.298654,
   1.324089,
   1.347982,
   1.370738,
   1.4137,
   1.454067,
   1.492415,
   1.530173,
   1.545591,
   1.559641,
   1.585563,
   1.609711,
   1.654748,
   1.696832,
   1.736769,
   1.774994,
   1.779666,
   1.791977,
   1.806993,
   1.832377,
   1.855531,
   1.87749,
   1.919103,
   1.958535,
   1.996318,
   2.032749,
   2.046862,
   2.058787,
   2.080307,
   2.120036,
   2.1575,
   2.193448,
   2.261927,
   2.273225,
   2.282931,
   2.30125,
   2.336065,
   2.401862,
   2.464187,
   2.481467,
   2.497332,
   2.528078,
   2.587132,
   2.643973,
   2.700017,
   2.753448,
   2.805198,
   2.855736,
   2.904568,
   2.952051,
   2.99836,
   3.043405,
   3.130219,
   3.212992,
   3.292122,
   3.367934,
   3.440695,
   3.510633,
   3.577945,
   3.642804,
   3.70536,
   3.76575,
   3.824095,
   3.880503,
   3.935074,
   3.987897,
   4.039055,
   4.088624,
   4.136672,
   4.183265,
   4.228461,
   4.272315,
   4.31488,
   4.356204,
   4.39633,
   4.435302,
   4.509938,
   4.580401,
   4.646952,
   4.709821,
   4.76922,
   4.825337,
   4.878347,
   4.928408,
   4.975666,
   5.020256,
   5.062301,
   5.101918,
   5.139213,
   5.174287,
   5.207233,
   5.238139,
   5.267089,
   5.294158,
   5.319422,
   5.342948,
   5.364802,
   5.385047,
   5.403741,
   5.420941,
   5.436699,
   5.451066,
   5.464091,
   5.475821,
   5.486298,
   5.495567,
   5.503666,
   5.516513,
   5.525132,
   5.529794,
   5.530749,
   5.528231,
   5.522457,
   5.513629,
   5.501937,
   5.487559,
   5.47066,
   5.451397,
   5.429918,
   5.406361,
   5.380858,
   5.353531,
   5.324499,
   5.29387,
   5.26175,
   5.228239,
   5.193429,
   5.157411,
   5.120269,
   5.082083,
   5.04293,
   5.002881,
   4.962007,
   4.920373,
   4.87804,
   4.83507,
   4.791516,
   4.747435,
   4.702876,
   4.657889,
   4.61252,
   4.566812,
   4.520808,
   4.474548,
   4.42807,
   4.381409,
   4.381409,
   4.381409,
   0};
   graph = new TGraph(247,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[B3_smear]_fx29,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[B3_smear]_fy29);
   graph->SetName("Fit1D_Lb2SMM_M4_Norm[mass]_Comp[B3_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M4)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(12);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29 = new TH1F("Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29","Projection of Fit1D(Lb2SMM_M4)",247,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->SetMaximum(6.083824);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->SetStats(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBB3_smearcB29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M4_Norm[mass]_Comp[B3_smear]29);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[background_M4]_fx30[95] = {
   5.926,
   5.926,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.958,
   5.962,
   5.964,
   5.966,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.971,
   5.972,
   5.974,
   5.978,
   5.98,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.01,
   6.014,
   6.018,
   6.022,
   6.026,
   6.03,
   6.034,
   6.038,
   6.042,
   6.046,
   6.05,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[background_M4]_fy30[95] = {
   0,
   0.8988809,
   0.8988809,
   0.9398839,
   1.002309,
   1.085884,
   1.190339,
   1.315401,
   1.460798,
   1.811625,
   2.018304,
   2.259512,
   2.399931,
   2.564119,
   2.94043,
   3.747559,
   4.545123,
   4.969195,
   5.427795,
   5.980147,
   6.258212,
   6.44798,
   6.607767,
   6.759408,
   6.975673,
   7.321976,
   8.184365,
   9.899064,
   10.75134,
   11.55358,
   13.08737,
   14.57563,
   16.05394,
   17.5378,
   19.03506,
   20.5501,
   22.08543,
   23.64235,
   25.2214,
   26.82258,
   28.4455,
   30.08947,
   31.75357,
   33.43671,
   35.13767,
   36.85508,
   38.58751,
   40.33345,
   42.0913,
   43.85941,
   45.63611,
   47.41965,
   49.20826,
   51.00014,
   52.79346,
   54.58636,
   56.37695,
   58.16335,
   59.94363,
   61.71585,
   63.47807,
   65.22832,
   66.96462,
   68.68499,
   70.38742,
   72.06991,
   73.73044,
   75.36698,
   76.97749,
   78.55994,
   80.11228,
   81.63244,
   83.11837,
   84.56801,
   85.97927,
   87.35008,
   88.67836,
   89.96202,
   91.19897,
   92.38712,
   93.52436,
   94.6086,
   95.63772,
   96.60963,
   97.5222,
   98.37332,
   99.16088,
   99.88275,
   100.5368,
   101.1209,
   101.633,
   102.0709,
   102.0709,
   102.0709,
   0};
   graph = new TGraph(95,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[background_M4]_fx30,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[background_M4]_fy30);
   graph->SetName("Fit1D_Lb2SMM_M4_Norm[mass]_Comp[background_M4]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M4)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30 = new TH1F("Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30","Projection of Fit1D(Lb2SMM_M4)",100,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->SetMaximum(112.278);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->SetStats(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBbackground_M4cB30->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M4_Norm[mass]_Comp[background_M4]30);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx31[205] = {
   5.93,
   5.93,
   5.934,
   5.938,
   5.942,
   5.946,
   5.95,
   5.954,
   5.958,
   5.962,
   5.966,
   5.97,
   5.974,
   5.978,
   5.98,
   5.982,
   5.984,
   5.986,
   5.988,
   5.99,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.005,
   6.006,
   6.007,
   6.008,
   6.009,
   6.01,
   6.011,
   6.012,
   6.013,
   6.014,
   6.015,
   6.016,
   6.017,
   6.018,
   6.019,
   6.02,
   6.021,
   6.022,
   6.023,
   6.024,
   6.025,
   6.026,
   6.027,
   6.028,
   6.029,
   6.03,
   6.031,
   6.032,
   6.033,
   6.0335,
   6.034,
   6.0345,
   6.035,
   6.0355,
   6.036,
   6.0365,
   6.037,
   6.0375,
   6.038,
   6.0385,
   6.039,
   6.04,
   6.041,
   6.042,
   6.043,
   6.044,
   6.045,
   6.046,
   6.05,
   6.051,
   6.052,
   6.0525,
   6.053,
   6.0535,
   6.054,
   6.0545,
   6.055,
   6.0555,
   6.056,
   6.0565,
   6.057,
   6.0575,
   6.058,
   6.0585,
   6.059,
   6.0595,
   6.06,
   6.0605,
   6.061,
   6.0615,
   6.062,
   6.0625,
   6.063,
   6.0635,
   6.064,
   6.0645,
   6.065,
   6.0655,
   6.066,
   6.0665,
   6.067,
   6.0675,
   6.068,
   6.0685,
   6.069,
   6.0695,
   6.07,
   6.0705,
   6.071,
   6.0715,
   6.072,
   6.0725,
   6.073,
   6.0735,
   6.074,
   6.0745,
   6.075,
   6.076,
   6.077,
   6.078,
   6.079,
   6.08,
   6.082,
   6.084,
   6.086,
   6.087,
   6.088,
   6.089,
   6.09,
   6.091,
   6.092,
   6.093,
   6.094,
   6.095,
   6.096,
   6.097,
   6.098,
   6.099,
   6.1,
   6.101,
   6.102,
   6.103,
   6.104,
   6.105,
   6.106,
   6.107,
   6.108,
   6.109,
   6.11,
   6.111,
   6.112,
   6.113,
   6.114,
   6.115,
   6.116,
   6.117,
   6.118,
   6.119,
   6.12,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.132,
   6.134,
   6.136,
   6.138,
   6.14,
   6.142,
   6.144,
   6.146,
   6.148,
   6.15,
   6.152,
   6.154,
   6.156,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.23};
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy31[205] = {
   0,
   0.04079722,
   0.05526708,
   0.07307172,
   0.09477803,
   0.1210575,
   0.1527086,
   0.1906839,
   0.2361248,
   0.2904045,
   0.3551823,
   0.4324719,
   0.5247287,
   0.6349611,
   0.6979436,
   0.7668723,
   0.8423485,
   0.9250426,
   1.015703,
   1.115164,
   1.224362,
   1.344341,
   1.476275,
   1.621475,
   1.781417,
   1.957752,
   2.152338,
   2.257115,
   2.367254,
   2.483054,
   2.604834,
   2.732929,
   2.867693,
   3.009502,
   3.158753,
   3.315862,
   3.48127,
   3.655443,
   3.838867,
   4.032055,
   4.235546,
   4.4499,
   4.675704,
   4.91357,
   5.164131,
   5.428042,
   5.705978,
   5.99863,
   6.3067,
   6.6309,
   6.971942,
   7.330533,
   7.707363,
   8.103098,
   8.518364,
   8.953733,
   9.179114,
   9.409702,
   9.645545,
   9.886681,
   10.13315,
   10.38496,
   10.64214,
   10.90469,
   11.1726,
   11.44585,
   11.7244,
   12.00821,
   12.59133,
   13.19447,
   13.8166,
   14.45635,
   15.11197,
   15.78129,
   16.46173,
   19.22719,
   19.90877,
   20.57677,
   20.90403,
   21.22587,
   21.54161,
   21.85056,
   22.15201,
   22.44529,
   22.72971,
   23.0046,
   23.26932,
   23.52324,
   23.76576,
   23.99631,
   24.21437,
   24.41942,
   24.61103,
   24.78877,
   24.9523,
   25.10129,
   25.2355,
   25.35471,
   25.45878,
   25.54761,
   25.62117,
   25.67947,
   25.72258,
   25.75062,
   25.76376,
   25.76223,
   25.74629,
   25.71625,
   25.67246,
   25.61531,
   25.54521,
   25.46261,
   25.36798,
   25.26183,
   25.14465,
   25.01698,
   24.87936,
   24.73233,
   24.57644,
   24.41225,
   24.2403,
   24.06114,
   23.87531,
   23.68334,
   23.28306,
   22.86429,
   22.4308,
   21.98608,
   21.53334,
   20.61506,
   19.69558,
   18.79,
   18.34604,
   17.90944,
   17.48106,
   17.06162,
   16.65164,
   16.25155,
   15.86165,
   15.48211,
   15.11307,
   14.75454,
   14.40651,
   14.06889,
   13.74156,
   13.42435,
   13.11707,
   12.81952,
   12.53146,
   12.25264,
   11.98281,
   11.72172,
   11.46908,
   11.22465,
   10.98814,
   10.7593,
   10.53785,
   10.32356,
   10.11616,
   9.915398,
   9.721046,
   9.532865,
   9.350629,
   9.174118,
   9.003119,
   8.837426,
   8.521175,
   8.223865,
   7.944105,
   7.680612,
   7.432201,
   7.19778,
   6.976346,
   6.766974,
   6.568814,
   6.381086,
   6.203069,
   6.034103,
   5.873579,
   5.720935,
   5.575654,
   5.43726,
   5.305313,
   5.179407,
   5.059165,
   4.834312,
   4.628269,
   4.4389,
   4.264361,
   4.103055,
   3.953592,
   3.814763,
   3.685508,
   3.564896,
   3.45211,
   3.346426,
   3.247204,
   3.153875,
   3.065933,
   2.982925,
   2.904446,
   2.830133,
   2.75966,
   2.75966,
   0};
   graph = new TGraph(205,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx31,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy31);
   graph->SetName("Fit1D_Lb2SMM_M4_Norm[mass]_Comp[Lb2S_Lb2SMM]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M4)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31 = new TH1F("Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31","Projection of Fit1D(Lb2SMM_M4)",205,5.9,6.26);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->SetMaximum(28.34014);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->SetStats(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBLb2S_Lb2SMMcB31->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M4_Norm[mass]_Comp[Lb2S_Lb2SMM]31);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[FFTCnv_Lb1D1]_fx32[287] = {
   5.93,
   5.93,
   5.934,
   5.938,
   5.942,
   5.946,
   5.95,
   5.954,
   5.958,
   5.962,
   5.966,
   5.97,
   5.974,
   5.978,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.01,
   6.014,
   6.018,
   6.022,
   6.026,
   6.03,
   6.034,
   6.038,
   6.042,
   6.046,
   6.05,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.124,
   6.126,
   6.128,
   6.129,
   6.13,
   6.131,
   6.132,
   6.133,
   6.1335,
   6.134,
   6.1345,
   6.135,
   6.1355,
   6.136,
   6.1365,
   6.13675,
   6.137,
   6.13725,
   6.1375,
   6.13775,
   6.138,
   6.13825,
   6.1385,
   6.13875,
   6.139,
   6.13925,
   6.139375,
   6.1395,
   6.139625,
   6.13975,
   6.139875,
   6.14,
   6.140125,
   6.14025,
   6.140375,
   6.1405,
   6.140625,
   6.14075,
   6.140875,
   6.141,
   6.141125,
   6.14125,
   6.141375,
   6.1415,
   6.141563,
   6.141625,
   6.141687,
   6.14175,
   6.141813,
   6.141875,
   6.141938,
   6.142,
   6.142062,
   6.142125,
   6.142188,
   6.14225,
   6.142313,
   6.142375,
   6.142437,
   6.1425,
   6.142563,
   6.142625,
   6.142688,
   6.14275,
   6.142812,
   6.142875,
   6.142938,
   6.143,
   6.143063,
   6.143125,
   6.143187,
   6.14325,
   6.143313,
   6.143375,
   6.143438,
   6.1435,
   6.143625,
   6.14375,
   6.143875,
   6.144,
   6.14425,
   6.144375,
   6.1445,
   6.144562,
   6.144625,
   6.144687,
   6.14475,
   6.144813,
   6.144875,
   6.144937,
   6.145,
   6.145062,
   6.145125,
   6.145188,
   6.14525,
   6.145312,
   6.145375,
   6.145437,
   6.1455,
   6.145563,
   6.145625,
   6.145687,
   6.14575,
   6.145812,
   6.145875,
   6.145938,
   6.146,
   6.146062,
   6.146125,
   6.146187,
   6.14625,
   6.146313,
   6.146375,
   6.146437,
   6.1465,
   6.146562,
   6.146625,
   6.146688,
   6.14675,
   6.146812,
   6.146875,
   6.146937,
   6.147,
   6.147063,
   6.147125,
   6.147187,
   6.14725,
   6.147312,
   6.147375,
   6.147438,
   6.1475,
   6.147562,
   6.147625,
   6.147687,
   6.14775,
   6.147875,
   6.148,
   6.14825,
   6.148375,
   6.1485,
   6.148625,
   6.14875,
   6.148813,
   6.148875,
   6.148938,
   6.149,
   6.149062,
   6.149125,
   6.149188,
   6.14925,
   6.149313,
   6.149375,
   6.149437,
   6.1495,
   6.149563,
   6.149625,
   6.149688,
   6.14975,
   6.149812,
   6.149875,
   6.149938,
   6.15,
   6.150063,
   6.150125,
   6.150187,
   6.15025,
   6.150313,
   6.150375,
   6.150438,
   6.1505,
   6.150562,
   6.150625,
   6.150688,
   6.15075,
   6.150875,
   6.151,
   6.151125,
   6.15125,
   6.151375,
   6.1515,
   6.151625,
   6.15175,
   6.151875,
   6.152,
   6.152125,
   6.15225,
   6.152375,
   6.1525,
   6.152625,
   6.15275,
   6.152875,
   6.153,
   6.15325,
   6.1535,
   6.15375,
   6.154,
   6.15425,
   6.1545,
   6.15475,
   6.155,
   6.15525,
   6.1555,
   6.15575,
   6.156,
   6.1565,
   6.157,
   6.1575,
   6.158,
   6.1585,
   6.159,
   6.1595,
   6.16,
   6.161,
   6.162,
   6.163,
   6.164,
   6.166,
   6.168,
   6.17,
   6.172,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.23};
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[FFTCnv_Lb1D1]_fy32[287] = {
   0,
   1.506379e-07,
   1.128142e-09,
   2.898797e-12,
   4.285586e-15,
   0,
   8.516499e-17,
   1.194413e-15,
   2.944442e-15,
   1.727132e-15,
   2.758925e-15,
   2.829954e-15,
   0,
   0,
   0,
   0,
   9.42072e-16,
   4.45615e-15,
   1.291984e-14,
   3.158027e-12,
   4.006686e-10,
   1.923109e-08,
   3.711746e-07,
   5.166989e-06,
   8.126997e-05,
   0.0003015771,
   0.0006334599,
   0.001067767,
   0.001607633,
   0.002262286,
   0.003045797,
   0.003977168,
   0.005081062,
   0.006389058,
   0.007941497,
   0.009790082,
   0.01200155,
   0.01466288,
   0.01788879,
   0.02183265,
   0.02670291,
   0.03278805,
   0.04049589,
   0.05041722,
   0.06343261,
   0.08089936,
   0.1049953,
   0.1393905,
   0.1906595,
   0.27155,
   0.3306443,
   0.4096062,
   0.5185125,
   0.5892694,
   0.6751533,
   0.7810203,
   0.9138994,
   1.084139,
   1.187819,
   1.307129,
   1.445196,
   1.605847,
   1.793768,
   2.014722,
   2.275841,
   2.424164,
   2.586042,
   2.762973,
   2.956661,
   3.169057,
   3.402413,
   3.659347,
   3.942924,
   4.256757,
   4.605135,
   4.993179,
   5.203946,
   5.42702,
   5.663361,
   5.914021,
   6.18015,
   6.46301,
   6.763973,
   7.084538,
   7.426332,
   7.791121,
   8.18081,
   8.597448,
   9.04323,
   9.520489,
   10.0317,
   10.57945,
   11.16645,
   11.79549,
   12.12666,
   12.4694,
   12.82409,
   13.19107,
   13.5707,
   13.96334,
   14.36931,
   14.78896,
   15.22262,
   15.67059,
   16.13318,
   16.61065,
   17.10327,
   17.61128,
   18.13489,
   18.67427,
   19.22958,
   19.80093,
   20.3884,
   20.99203,
   21.61181,
   22.24768,
   22.89955,
   23.56725,
   24.25057,
   24.94925,
   25.66293,
   26.39124,
   27.13369,
   27.88976,
   28.65886,
   29.44029,
   31.0371,
   32.67333,
   34.34089,
   36.03053,
   39.4334,
   41.12276,
   42.78669,
   43.6048,
   44.4113,
   45.2044,
   45.98225,
   46.74304,
   47.48493,
   48.20611,
   48.90477,
   49.57912,
   50.22741,
   50.84794,
   51.43904,
   51.99911,
   52.52661,
   53.02008,
   53.47812,
   53.89945,
   54.28285,
   54.62722,
   54.93157,
   55.19501,
   55.41678,
   55.59622,
   55.73281,
   55.82617,
   55.87602,
   55.88222,
   55.84479,
   55.76384,
   55.63963,
   55.47256,
   55.26315,
   55.01202,
   54.71996,
   54.38782,
   54.01661,
   53.60742,
   53.16145,
   52.67999,
   52.16442,
   51.61619,
   51.03684,
   50.42796,
   49.79121,
   49.12829,
   48.44093,
   47.73092,
   47.00005,
   46.25013,
   45.48297,
   44.70042,
   43.90426,
   42.27834,
   40.61928,
   37.25508,
   35.57461,
   33.91009,
   32.27129,
   30.66686,
   29.87992,
   29.10426,
   28.34065,
   27.58976,
   26.85219,
   26.12847,
   25.41908,
   24.7244,
   24.04479,
   23.38051,
   22.73177,
   22.09875,
   21.48155,
   20.88023,
   20.29481,
   19.72524,
   19.17147,
   18.63338,
   18.11083,
   17.60364,
   17.11162,
   16.63453,
   16.17213,
   15.72413,
   15.29026,
   14.87021,
   14.46367,
   14.0703,
   13.68977,
   13.32174,
   12.96587,
   12.6218,
   11.96766,
   11.35652,
   10.78563,
   10.25228,
   9.75387,
   9.287917,
   8.852058,
   8.444065,
   8.061852,
   7.703472,
   7.36712,
   7.051123,
   6.753941,
   6.474157,
   6.210472,
   5.961695,
   5.726738,
   5.504605,
   5.095252,
   4.727268,
   4.39533,
   4.094973,
   3.822436,
   3.57453,
   3.348529,
   3.142091,
   2.953184,
   2.780037,
   2.621094,
   2.47498,
   2.216494,
   1.996301,
   1.807742,
   1.645409,
   1.504888,
   1.382567,
   1.275485,
   1.181213,
   1.023488,
   0.8973383,
   0.7945592,
   0.7094796,
   0.5775159,
   0.4807188,
   0.407365,
   0.3503227,
   0.3050139,
   0.2382985,
   0.192215,
   0.1589462,
   0.1340778,
   0.1149571,
   0.09990901,
   0.08783161,
   0.07797513,
   0.06981437,
   0.06297218,
   0.0571718,
   0.05220624,
   0.0479181,
   0.04419061,
   0.04419061,
   0};
   graph = new TGraph(287,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[FFTCnv_Lb1D1]_fx32,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[FFTCnv_Lb1D1]_fy32);
   graph->SetName("Fit1D_Lb2SMM_M4_Norm[mass]_Comp[FFTCnv_Lb1D1]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M4)");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32 = new TH1F("Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32","Projection of Fit1D(Lb2SMM_M4)",287,5.9,6.26);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->SetMaximum(61.47045);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->SetStats(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D1cB32->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M4_Norm[mass]_Comp[FFTCnv_Lb1D1]32);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[FFTCnv_Lb1D2]_fx33[330] = {
   5.93,
   5.93,
   5.934,
   5.938,
   5.942,
   5.946,
   5.95,
   5.954,
   5.958,
   5.962,
   5.966,
   5.97,
   5.974,
   5.978,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.01,
   6.014,
   6.018,
   6.022,
   6.026,
   6.03,
   6.034,
   6.038,
   6.042,
   6.046,
   6.05,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.132,
   6.134,
   6.135,
   6.136,
   6.137,
   6.138,
   6.139,
   6.1395,
   6.14,
   6.1405,
   6.141,
   6.1415,
   6.142,
   6.1425,
   6.14275,
   6.143,
   6.14325,
   6.1435,
   6.14375,
   6.144,
   6.14425,
   6.1445,
   6.14475,
   6.145,
   6.14525,
   6.1455,
   6.145625,
   6.14575,
   6.145875,
   6.146,
   6.146125,
   6.14625,
   6.146375,
   6.1465,
   6.146625,
   6.14675,
   6.146875,
   6.147,
   6.147125,
   6.14725,
   6.147375,
   6.1475,
   6.147562,
   6.147625,
   6.147687,
   6.14775,
   6.147813,
   6.147875,
   6.147937,
   6.148,
   6.148062,
   6.148125,
   6.148188,
   6.14825,
   6.148312,
   6.148375,
   6.148438,
   6.1485,
   6.148563,
   6.148625,
   6.148687,
   6.14875,
   6.148813,
   6.148875,
   6.148938,
   6.149,
   6.149062,
   6.149125,
   6.149188,
   6.14925,
   6.149313,
   6.149375,
   6.149437,
   6.1495,
   6.149563,
   6.149625,
   6.149688,
   6.14975,
   6.149812,
   6.149875,
   6.149938,
   6.15,
   6.150063,
   6.150125,
   6.150187,
   6.15025,
   6.150375,
   6.1505,
   6.15075,
   6.150875,
   6.150937,
   6.151,
   6.151063,
   6.151125,
   6.151188,
   6.15125,
   6.151312,
   6.151375,
   6.151438,
   6.1515,
   6.151563,
   6.151594,
   6.151625,
   6.151656,
   6.151687,
   6.151719,
   6.15175,
   6.151781,
   6.151813,
   6.151844,
   6.151875,
   6.151906,
   6.151938,
   6.151969,
   6.152,
   6.152031,
   6.152062,
   6.152094,
   6.152125,
   6.152156,
   6.152188,
   6.152219,
   6.15225,
   6.152281,
   6.152313,
   6.152344,
   6.152375,
   6.152406,
   6.152437,
   6.152469,
   6.1525,
   6.152531,
   6.152563,
   6.152594,
   6.152625,
   6.152656,
   6.152688,
   6.152719,
   6.15275,
   6.152781,
   6.152812,
   6.152844,
   6.152875,
   6.152906,
   6.152938,
   6.152969,
   6.153,
   6.153031,
   6.153063,
   6.153094,
   6.153125,
   6.153156,
   6.153187,
   6.153219,
   6.15325,
   6.153281,
   6.153313,
   6.153344,
   6.153375,
   6.153406,
   6.153438,
   6.1535,
   6.153562,
   6.153625,
   6.153688,
   6.15375,
   6.153813,
   6.153875,
   6.153937,
   6.154,
   6.154063,
   6.154125,
   6.15425,
   6.1545,
   6.154625,
   6.15475,
   6.154813,
   6.154875,
   6.154938,
   6.155,
   6.155062,
   6.155125,
   6.155188,
   6.15525,
   6.155313,
   6.155375,
   6.155437,
   6.1555,
   6.155563,
   6.155625,
   6.155688,
   6.15575,
   6.155812,
   6.155875,
   6.155938,
   6.156,
   6.156063,
   6.156125,
   6.156187,
   6.15625,
   6.156313,
   6.156375,
   6.156438,
   6.1565,
   6.156562,
   6.156625,
   6.156688,
   6.15675,
   6.156813,
   6.156875,
   6.156937,
   6.157,
   6.157063,
   6.157125,
   6.157188,
   6.15725,
   6.157312,
   6.157375,
   6.157438,
   6.1575,
   6.157625,
   6.15775,
   6.157875,
   6.158,
   6.158125,
   6.15825,
   6.158375,
   6.1585,
   6.158625,
   6.15875,
   6.158875,
   6.159,
   6.159125,
   6.15925,
   6.159375,
   6.1595,
   6.15975,
   6.16,
   6.16025,
   6.1605,
   6.16075,
   6.161,
   6.16125,
   6.1615,
   6.16175,
   6.162,
   6.16225,
   6.1625,
   6.163,
   6.1635,
   6.164,
   6.1645,
   6.165,
   6.1655,
   6.166,
   6.167,
   6.168,
   6.169,
   6.17,
   6.172,
   6.174,
   6.176,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.23};
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_Comp[FFTCnv_Lb1D2]_fy33[330] = {
   0,
   1.03502e-07,
   7.749515e-10,
   1.991164e-12,
   0,
   0,
   8.282134e-16,
   1.374197e-15,
   2.436519e-18,
   6.700427e-16,
   0,
   0,
   0,
   0,
   0,
   3.496405e-16,
   2.777632e-16,
   0,
   5.184912e-15,
   1.717337e-12,
   2.179435e-10,
   1.045606e-08,
   2.01676e-07,
   2.807412e-06,
   4.413881e-05,
   0.0001633698,
   0.0003420468,
   0.0005744893,
   0.0008615818,
   0.001207322,
   0.001618057,
   0.00210242,
   0.002671586,
   0.003339748,
   0.004124833,
   0.005049505,
   0.006142553,
   0.007440828,
   0.008991944,
   0.01085813,
   0.01312179,
   0.01589373,
   0.01932546,
   0.02362835,
   0.02910391,
   0.03619371,
   0.04556438,
   0.05825952,
   0.07598576,
   0.101688,
   0.140806,
   0.2043342,
   0.2520659,
   0.3175535,
   0.3599226,
   0.4112065,
   0.474286,
   0.553403,
   0.6549492,
   0.7170061,
   0.7886798,
   0.8720085,
   0.9695053,
   1.084263,
   1.220082,
   1.381641,
   1.473829,
   1.574723,
   1.685275,
   1.806555,
   1.93978,
   2.086337,
   2.247827,
   2.426114,
   2.623392,
   2.842274,
   3.085907,
   3.358129,
   3.506394,
   3.663657,
   3.830686,
   4.00834,
   4.197576,
   4.399464,
   4.615199,
   4.846113,
   5.093691,
   5.359586,
   5.645629,
   5.953846,
   6.286469,
   6.645946,
   7.034951,
   7.456383,
   7.680228,
   7.91337,
   8.156233,
   8.409257,
   8.672891,
   8.947597,
   9.233846,
   9.532122,
   9.842912,
   10.16671,
   10.50403,
   10.85536,
   11.22121,
   11.60209,
   11.9985,
   12.41092,
   12.83985,
   13.28576,
   13.74909,
   14.23029,
   14.72977,
   15.24792,
   15.78508,
   16.34158,
   16.9177,
   17.51366,
   18.12966,
   18.76581,
   19.4222,
   20.09883,
   20.79563,
   21.51249,
   22.24918,
   23.00541,
   23.78081,
   24.57491,
   25.38716,
   26.21689,
   27.06335,
   27.92569,
   28.80295,
   29.69406,
   30.59787,
   31.5131,
   33.3722,
   35.25915,
   39.05999,
   40.94215,
   41.87115,
   42.78909,
   43.69365,
   44.58249,
   45.45324,
   46.30354,
   47.13101,
   47.93331,
   48.7081,
   49.45308,
   50.16603,
   50.5098,
   50.84476,
   51.17063,
   51.48716,
   51.79411,
   52.09122,
   52.37827,
   52.65502,
   52.92124,
   53.17673,
   53.42127,
   53.65467,
   53.87673,
   54.08727,
   54.28611,
   54.47309,
   54.64805,
   54.81086,
   54.96136,
   55.09944,
   55.22498,
   55.33787,
   55.43802,
   55.52535,
   55.59977,
   55.66124,
   55.7097,
   55.7451,
   55.76742,
   55.77664,
   55.77276,
   55.75578,
   55.72572,
   55.6826,
   55.62646,
   55.55736,
   55.47535,
   55.38051,
   55.27292,
   55.15266,
   55.01986,
   54.87462,
   54.71706,
   54.54733,
   54.36556,
   54.17191,
   53.96655,
   53.74964,
   53.52138,
   53.28194,
   53.03153,
   52.77036,
   52.49865,
   52.2166,
   51.92445,
   51.62245,
   51.31082,
   50.98983,
   50.65971,
   50.32074,
   49.61729,
   48.88165,
   48.11603,
   47.32274,
   46.50408,
   45.66241,
   44.80008,
   43.91946,
   43.0229,
   42.11274,
   41.19129,
   39.32352,
   35.54845,
   33.67282,
   31.82397,
   30.91346,
   30.0141,
   29.12716,
   28.25381,
   27.39511,
   26.55202,
   25.72539,
   24.916,
   24.12449,
   23.35142,
   22.59727,
   21.86243,
   21.14718,
   20.45175,
   19.77627,
   19.12081,
   18.48538,
   17.8699,
   17.27425,
   16.69826,
   16.1417,
   15.6043,
   15.08576,
   14.58572,
   14.10381,
   13.63962,
   13.19272,
   12.76268,
   12.34901,
   11.95126,
   11.56893,
   11.20152,
   10.84854,
   10.5095,
   10.1839,
   9.871229,
   9.571014,
   9.282766,
   9.006008,
   8.740276,
   8.485112,
   8.240071,
   8.00472,
   7.778637,
   7.352663,
   6.959054,
   6.594937,
   6.257662,
   5.944802,
   5.654142,
   5.383671,
   5.131568,
   4.896193,
   4.676068,
   4.469865,
   4.276396,
   4.094593,
   3.9235,
   3.762261,
   3.610109,
   3.330377,
   3.079579,
   2.853867,
   2.650078,
   2.465585,
   2.298176,
   2.145973,
   2.007359,
   1.880932,
   1.765461,
   1.659864,
   1.563177,
   1.393185,
   1.249621,
   1.127736,
   1.023667,
   0.934266,
   0.85697,
   0.7896969,
   0.6787846,
   0.5915081,
   0.5212641,
   0.4636422,
   0.3750984,
   0.3107376,
   0.2622877,
   0.2248104,
   0.1712973,
   0.1355497,
   0.1103998,
   0.09198281,
   0.0780587,
   0.06725319,
   0.05868368,
   0.05176148,
   0.04608122,
   0.04135607,
   0.03737827,
   0.0339942,
   0.03109188,
   0.03109188,
   0};
   graph = new TGraph(330,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[FFTCnv_Lb1D2]_fx33,Fit1D_Lb2SMM_M4_Norm[mass]_Comp[FFTCnv_Lb1D2]_fy33);
   graph->SetName("Fit1D_Lb2SMM_M4_Norm[mass]_Comp[FFTCnv_Lb1D2]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M4)");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33 = new TH1F("Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33","Projection of Fit1D(Lb2SMM_M4)",330,5.9,6.26);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->SetMaximum(61.35431);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->SetStats(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB_CompoBFFTCnv_Lb1D2cB33->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M4_Norm[mass]_Comp[FFTCnv_Lb1D2]33);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_fx34[322] = {
   5.926,
   5.926,
   5.93,
   5.934,
   5.938,
   5.942,
   5.946,
   5.948,
   5.95,
   5.952,
   5.954,
   5.958,
   5.962,
   5.964,
   5.966,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.972,
   5.974,
   5.978,
   5.98,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.05,
   6.052,
   6.054,
   6.055,
   6.056,
   6.057,
   6.058,
   6.059,
   6.06,
   6.061,
   6.062,
   6.063,
   6.064,
   6.065,
   6.066,
   6.067,
   6.068,
   6.069,
   6.07,
   6.071,
   6.072,
   6.073,
   6.074,
   6.076,
   6.078,
   6.082,
   6.086,
   6.088,
   6.09,
   6.092,
   6.094,
   6.096,
   6.098,
   6.1,
   6.102,
   6.104,
   6.106,
   6.108,
   6.11,
   6.114,
   6.118,
   6.122,
   6.124,
   6.126,
   6.128,
   6.13,
   6.131,
   6.132,
   6.133,
   6.134,
   6.135,
   6.1355,
   6.136,
   6.1365,
   6.137,
   6.1375,
   6.138,
   6.1385,
   6.13875,
   6.139,
   6.13925,
   6.1395,
   6.13975,
   6.14,
   6.14025,
   6.1405,
   6.14075,
   6.140875,
   6.141,
   6.141125,
   6.14125,
   6.141375,
   6.1415,
   6.141625,
   6.14175,
   6.141875,
   6.142,
   6.142125,
   6.14225,
   6.142375,
   6.1425,
   6.142625,
   6.14275,
   6.142875,
   6.143,
   6.143125,
   6.14325,
   6.143375,
   6.1435,
   6.143625,
   6.14375,
   6.144,
   6.14425,
   6.1445,
   6.144625,
   6.14475,
   6.144875,
   6.145,
   6.145125,
   6.14525,
   6.145312,
   6.145375,
   6.145437,
   6.1455,
   6.145563,
   6.145625,
   6.145687,
   6.14575,
   6.145812,
   6.145875,
   6.145938,
   6.146,
   6.146062,
   6.146125,
   6.146187,
   6.14625,
   6.146313,
   6.146375,
   6.146437,
   6.1465,
   6.146562,
   6.146625,
   6.146688,
   6.14675,
   6.146812,
   6.146875,
   6.147,
   6.147125,
   6.14725,
   6.147375,
   6.1475,
   6.148,
   6.148125,
   6.14825,
   6.148375,
   6.1485,
   6.148625,
   6.14875,
   6.148813,
   6.148875,
   6.148938,
   6.149,
   6.149062,
   6.149125,
   6.149188,
   6.14925,
   6.149313,
   6.149375,
   6.149437,
   6.1495,
   6.149563,
   6.149625,
   6.149688,
   6.14975,
   6.149812,
   6.149875,
   6.149938,
   6.15,
   6.150125,
   6.15025,
   6.150375,
   6.1505,
   6.150625,
   6.15075,
   6.151,
   6.151125,
   6.15125,
   6.151375,
   6.1515,
   6.151625,
   6.151687,
   6.15175,
   6.151813,
   6.151875,
   6.151938,
   6.152,
   6.152062,
   6.152125,
   6.152188,
   6.15225,
   6.152313,
   6.152375,
   6.152437,
   6.1525,
   6.152563,
   6.152625,
   6.152688,
   6.15275,
   6.152812,
   6.152875,
   6.152938,
   6.153,
   6.153063,
   6.153125,
   6.153187,
   6.15325,
   6.153313,
   6.153375,
   6.153438,
   6.1535,
   6.153625,
   6.15375,
   6.153875,
   6.154,
   6.154125,
   6.15425,
   6.1545,
   6.154625,
   6.15475,
   6.154875,
   6.155,
   6.155125,
   6.15525,
   6.155375,
   6.1555,
   6.155625,
   6.15575,
   6.155875,
   6.156,
   6.156125,
   6.15625,
   6.156375,
   6.1565,
   6.156625,
   6.15675,
   6.156875,
   6.157,
   6.157125,
   6.15725,
   6.157375,
   6.1575,
   6.157625,
   6.15775,
   6.158,
   6.15825,
   6.1585,
   6.15875,
   6.159,
   6.15925,
   6.1595,
   6.15975,
   6.16,
   6.1605,
   6.161,
   6.1615,
   6.162,
   6.1625,
   6.163,
   6.164,
   6.165,
   6.166,
   6.167,
   6.168,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M4_Norm[mass]_fy34[322] = {
   0,
   0.9396784,
   0.9396784,
   1.057576,
   1.263411,
   1.555576,
   1.932683,
   2.15446,
   2.412221,
   2.734958,
   3.131114,
   3.983684,
   4.835527,
   5.29056,
   5.782977,
   6.372269,
   6.670063,
   6.870027,
   7.040239,
   7.798532,
   8.709094,
   10.53402,
   11.44928,
   12.32045,
   14.01241,
   15.69079,
   17.39828,
   19.15928,
   20.99281,
   22.91736,
   23.91996,
   24.95312,
   26.01989,
   27.12362,
   28.26796,
   29.45695,
   30.69498,
   31.98684,
   33.33761,
   34.75267,
   36.23755,
   37.79781,
   39.43872,
   41.16492,
   42.97983,
   44.88503,
   46.87932,
   48.95774,
   51.11041,
   53.32147,
   57.82079,
   60.04255,
   62.19176,
   63.22536,
   64.22428,
   65.18325,
   66.09734,
   66.96213,
   67.7738,
   68.52925,
   69.22619,
   69.86318,
   70.43966,
   70.95594,
   71.41318,
   71.81328,
   72.15886,
   72.45309,
   72.69962,
   72.90244,
   73.06579,
   73.19402,
   73.2915,
   73.41134,
   73.45782,
   73.44121,
   73.41618,
   73.4355,
   73.48725,
   73.57627,
   73.70529,
   73.8754,
   74.08656,
   74.33788,
   74.62791,
   74.95488,
   75.31688,
   75.71194,
   76.13817,
   77.07767,
   78.12575,
   79.28184,
   79.90487,
   80.56443,
   81.27062,
   82.04213,
   82.46265,
   82.91558,
   83.41193,
   83.96801,
   84.6081,
   84.97038,
   85.36852,
   85.81003,
   86.30429,
   86.86318,
   87.50212,
   88.24159,
   88.65739,
   89.10959,
   89.60349,
   90.14542,
   90.74294,
   91.40513,
   92.1428,
   92.96877,
   93.89805,
   94.40676,
   94.94798,
   95.52422,
   96.13816,
   96.79253,
   97.49019,
   98.23406,
   99.02706,
   99.87211,
   100.7721,
   101.7296,
   102.7473,
   103.8273,
   104.9716,
   106.1815,
   107.4579,
   108.801,
   110.2104,
   111.6846,
   113.2213,
   114.8173,
   116.4681,
   118.1681,
   119.9108,
   123.491,
   127.1318,
   130.7398,
   132.4988,
   134.2091,
   135.8566,
   137.427,
   138.9064,
   140.2814,
   140.9258,
   141.5395,
   142.121,
   142.6692,
   143.1827,
   143.6604,
   144.1013,
   144.5046,
   144.8694,
   145.1951,
   145.4811,
   145.727,
   145.9326,
   146.0977,
   146.2223,
   146.3066,
   146.3508,
   146.3554,
   146.3209,
   146.2481,
   146.1377,
   145.9907,
   145.8082,
   145.5915,
   145.3418,
   145.0606,
   144.41,
   143.6533,
   142.8053,
   141.8823,
   140.901,
   136.7488,
   135.743,
   134.7843,
   133.8887,
   133.0712,
   132.3455,
   131.7237,
   131.4554,
   131.2169,
   131.0096,
   130.8343,
   130.6919,
   130.5832,
   130.5089,
   130.4695,
   130.4653,
   130.4967,
   130.5639,
   130.6668,
   130.8054,
   130.9793,
   131.1884,
   131.432,
   131.7095,
   132.0202,
   132.3632,
   132.7374,
   133.5748,
   134.5216,
   135.5648,
   136.69,
   137.8805,
   139.1185,
   141.6585,
   142.919,
   144.1448,
   145.3142,
   146.406,
   147.3999,
   147.8539,
   148.2764,
   148.665,
   149.0177,
   149.3325,
   149.6078,
   149.8418,
   150.033,
   150.1802,
   150.282,
   150.3377,
   150.3462,
   150.3071,
   150.2198,
   150.0841,
   149.9,
   149.6676,
   149.3871,
   149.0591,
   148.6842,
   148.2632,
   147.7972,
   147.2874,
   146.735,
   146.1414,
   145.5084,
   144.8375,
   144.1307,
   143.3898,
   142.6169,
   140.9833,
   139.2474,
   137.4274,
   135.5416,
   133.6082,
   131.6453,
   127.6979,
   125.7444,
   123.8229,
   121.9453,
   120.1218,
   118.3612,
   116.6705,
   115.0552,
   113.5192,
   112.065,
   110.6939,
   109.4061,
   108.2005,
   107.0755,
   106.0287,
   105.0569,
   104.1568,
   103.3246,
   102.5563,
   101.8479,
   101.1952,
   100.5944,
   100.0414,
   99.53243,
   99.06395,
   98.63255,
   98.23505,
   97.53024,
   96.92868,
   96.41296,
   95.96879,
   95.58452,
   95.25076,
   94.95992,
   94.70586,
   94.4836,
   94.11881,
   93.8405,
   93.63078,
   93.47638,
   93.36705,
   93.29471,
   93.23616,
   93.26178,
   93.34556,
   93.47004,
   93.62351,
   93.98827,
   94.84213,
   95.76513,
   96.70422,
   97.63362,
   98.53858,
   99.40956,
   100.2397,
   101.0237,
   101.7572,
   102.4363,
   103.0577,
   103.6183,
   104.115,
   104.5451,
   104.9058,
   104.9058,
   104.9058,
   0};
   graph = new TGraph(322,Fit1D_Lb2SMM_M4_Norm[mass]_fx34,Fit1D_Lb2SMM_M4_Norm[mass]_fy34);
   graph->SetName("Fit1D_Lb2SMM_M4_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M4)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34 = new TH1F("Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34","Projection of Fit1D(Lb2SMM_M4)",322,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->SetMaximum(165.3808);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->SetStats(0);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M4_NormoBmasscB34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M4_Norm[mass]34);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_Cut[sampleA==sampleA::OS2]_fx3005[75] = {
   5.932,
   5.936,
   5.94,
   5.944,
   5.948,
   5.952,
   5.956,
   5.96,
   5.964,
   5.968,
   5.972,
   5.976,
   5.98,
   5.984,
   5.988,
   5.992,
   5.996,
   6,
   6.004,
   6.008,
   6.012,
   6.016,
   6.02,
   6.024,
   6.028,
   6.032,
   6.036,
   6.04,
   6.044,
   6.048,
   6.052,
   6.056,
   6.06,
   6.064,
   6.068,
   6.072,
   6.076,
   6.08,
   6.084,
   6.088,
   6.092,
   6.096,
   6.1,
   6.104,
   6.108,
   6.112,
   6.116,
   6.12,
   6.124,
   6.128,
   6.132,
   6.136,
   6.14,
   6.144,
   6.148,
   6.152,
   6.156,
   6.16,
   6.164,
   6.168,
   6.172,
   6.176,
   6.18,
   6.184,
   6.188,
   6.192,
   6.196,
   6.2,
   6.204,
   6.208,
   6.212,
   6.216,
   6.22,
   6.224,
   6.228};
   Double_t h_ds_1000_Cut[sampleA==sampleA::OS2]_fy3005[75] = {
   1,
   1,
   0,
   2,
   0,
   3,
   2,
   8,
   3,
   11,
   13,
   11,
   20,
   9,
   20,
   12,
   13,
   16,
   21,
   29,
   22,
   39,
   27,
   36,
   29,
   30,
   31,
   48,
   57,
   58,
   71,
   58,
   78,
   68,
   80,
   67,
   60,
   68,
   78,
   75,
   80,
   71,
   62,
   75,
   88,
   79,
   100,
   76,
   81,
   82,
   87,
   71,
   76,
   132,
   135,
   147,
   102,
   104,
   102,
   98,
   89,
   74,
   101,
   89,
   86,
   89,
   97,
   105,
   86,
   113,
   103,
   111,
   117,
   104,
   121};
   Double_t h_ds_1000_Cut[sampleA==sampleA::OS2]_felx3005[75] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_Cut[sampleA==sampleA::OS2]_fely3005[75] = {
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0,
   1.632705,
   1.291815,
   2.768386,
   1.632705,
   3.265579,
   3.558662,
   3.265579,
   4.434448,
   2.943461,
   4.434448,
   3.415266,
   3.558662,
   3.957801,
   4.545807,
   5.353932,
   4.654502,
   6.218102,
   5.163771,
   5.971996,
   5.353932,
   5.446522,
   5.537565,
   6.903979,
   7.527619,
   7.593751,
   8.406258,
   7.593751,
   8.812788,
   8.225883,
   8.925539,
   8.164873,
   7.724317,
   8.225883,
   8.812788,
   8.640903,
   8.925539,
   8.406258,
   7.852713,
   8.640903,
   9.362975,
   8.869343,
   9.983255,
   8.698576,
   8.981384,
   9.036884,
   9.30942,
   8.406258,
   8.698576,
   11,
   11.1297,
   11.63466,
   9.611874,
   9.710289,
   9.611874,
   9.882579,
   9.416226,
   8.582844,
   9.562306,
   9.416226,
   9.255555,
   9.416226,
   9.831854,
   9.759142,
   9.255555,
   10.1419,
   9.661201,
   10.04751,
   10.3282,
   9.710289,
   10.51136};
   Double_t h_ds_1000_Cut[sampleA==sampleA::OS2]_fehx3005[75] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_Cut[sampleA==sampleA::OS2]_fehy3005[75] = {
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.918186,
   2.63786,
   3.945142,
   2.918186,
   4.416521,
   4.697573,
   4.416521,
   5.546519,
   4.110204,
   5.546519,
   4.559819,
   4.697573,
   5.083066,
   5.655182,
   6.44702,
   5.761366,
   7.298372,
   6.260244,
   7.055545,
   6.44702,
   6.538046,
   6.627601,
   7.97633,
   8.594007,
   8.659564,
   9.465736,
   8.659564,
   9.869531,
   9.28666,
   9.981567,
   9.226102,
   8.789023,
   9.28666,
   9.869531,
   9.698771,
   9.981567,
   9.465736,
   8.916365,
   9.698771,
   10.41639,
   9.925725,
   11.03336,
   9.756061,
   10.03706,
   10.09222,
   10.36314,
   9.465736,
   9.756061,
   12,
   12.1297,
   12.63466,
   10.61187,
   10.71029,
   10.61187,
   10.93319,
   10.46934,
   9.641101,
   10.56231,
   10.46934,
   10.30959,
   10.46934,
   10.88273,
   10.75914,
   10.30959,
   11.1419,
   10.6612,
   11.04751,
   11.3282,
   10.71029,
   11.51136};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(75,h_ds_1000_Cut[sampleA==sampleA::OS2]_fx3005,h_ds_1000_Cut[sampleA==sampleA::OS2]_fy3005,h_ds_1000_Cut[sampleA==sampleA::OS2]_felx3005,h_ds_1000_Cut[sampleA==sampleA::OS2]_fehx3005,h_ds_1000_Cut[sampleA==sampleA::OS2]_fely3005,h_ds_1000_Cut[sampleA==sampleA::OS2]_fehy3005);
   grae->SetName("h_ds_1000_Cut[sampleA==sampleA::OS2]");
   grae->SetTitle("Histogram of ds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005 = new TH1F("Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005","Histogram of ds_1000_plot__mass",100,5.9,6.26);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->SetMinimum(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->SetMaximum(175.5981);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->SetDirectory(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->SetStats(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->SetMarkerStyle(20);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLOS2cB3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_Cut[sampleA==sampleA::OS2]3005);
   
   grae->Draw("zp");
   
   TH1D *frame_11a6dfd0__10 = new TH1D("frame_11a6dfd0__10","A RooPlot of \"\"",75,5.9303,6.2297);
   frame_11a6dfd0__10->SetBinContent(1,167.6164);
   frame_11a6dfd0__10->SetMinimum(0.0001);
   frame_11a6dfd0__10->SetMaximum(200);
   frame_11a6dfd0__10->SetEntries(1);
   frame_11a6dfd0__10->SetDirectory(0);
   frame_11a6dfd0__10->SetStats(0);
   frame_11a6dfd0__10->SetMarkerStyle(20);
   frame_11a6dfd0__10->SetMarkerSize(1.2);
   frame_11a6dfd0__10->GetXaxis()->SetNdivisions(512);
   frame_11a6dfd0__10->GetXaxis()->SetLabelFont(133);
   frame_11a6dfd0__10->GetXaxis()->SetLabelOffset(0.015);
   frame_11a6dfd0__10->GetXaxis()->SetLabelSize(36);
   frame_11a6dfd0__10->GetXaxis()->SetTitleSize(-1);
   frame_11a6dfd0__10->GetXaxis()->SetTitleOffset(1);
   frame_11a6dfd0__10->GetXaxis()->SetTitleFont(132);
   frame_11a6dfd0__10->GetYaxis()->SetNdivisions(504);
   frame_11a6dfd0__10->GetYaxis()->SetLabelFont(133);
   frame_11a6dfd0__10->GetYaxis()->SetLabelSize(36);
   frame_11a6dfd0__10->GetYaxis()->SetTitleSize(0.05);
   frame_11a6dfd0__10->GetYaxis()->SetTitleFont(132);
   frame_11a6dfd0__10->GetZaxis()->SetLabelFont(132);
   frame_11a6dfd0__10->GetZaxis()->SetLabelSize(0.05);
   frame_11a6dfd0__10->GetZaxis()->SetTitleSize(0.05);
   frame_11a6dfd0__10->GetZaxis()->SetTitleOffset(1);
   frame_11a6dfd0__10->GetZaxis()->SetTitleFont(132);
   frame_11a6dfd0__10->Draw("AXISSAME");
   glPad_glCanvas_0_2->Modified();
   glCanvas->cd();
  
// ------------>Primitives in pad: glPad_glCanvas_0_1
   TPad *glPad_glCanvas_0_1 = new TPad("glPad_glCanvas_0_1", "",0,0.3275,0.95,0.535);
   glPad_glCanvas_0_1->Draw();
   glPad_glCanvas_0_1->cd();
   glPad_glCanvas_0_1->Range(5.887013,0.0001,6.2297,119.999);
   glPad_glCanvas_0_1->SetFillColor(0);
   glPad_glCanvas_0_1->SetBorderMode(0);
   glPad_glCanvas_0_1->SetBorderSize(0);
   glPad_glCanvas_0_1->SetTickx(1);
   glPad_glCanvas_0_1->SetTicky(1);
   glPad_glCanvas_0_1->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_1->SetRightMargin(0);
   glPad_glCanvas_0_1->SetTopMargin(0);
   glPad_glCanvas_0_1->SetBottomMargin(0);
   glPad_glCanvas_0_1->SetFrameBorderMode(0);
   glPad_glCanvas_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_114ce1d0__11 = new TH1D("frame_114ce1d0__11","A RooPlot of \"\"",75,5.9303,6.2297);
   frame_114ce1d0__11->SetBinContent(1,67.75427);
   frame_114ce1d0__11->SetMinimum(0.0001);
   frame_114ce1d0__11->SetMaximum(119.999);
   frame_114ce1d0__11->SetEntries(1);
   frame_114ce1d0__11->SetDirectory(0);
   frame_114ce1d0__11->SetStats(0);
   frame_114ce1d0__11->SetMarkerStyle(20);
   frame_114ce1d0__11->SetMarkerSize(1.2);
   frame_114ce1d0__11->GetXaxis()->SetNdivisions(512);
   frame_114ce1d0__11->GetXaxis()->SetLabelFont(133);
   frame_114ce1d0__11->GetXaxis()->SetLabelOffset(0.015);
   frame_114ce1d0__11->GetXaxis()->SetLabelSize(36);
   frame_114ce1d0__11->GetXaxis()->SetTitleSize(-1);
   frame_114ce1d0__11->GetXaxis()->SetTitleOffset(1);
   frame_114ce1d0__11->GetXaxis()->SetTitleFont(132);
   frame_114ce1d0__11->GetYaxis()->SetNdivisions(504);
   frame_114ce1d0__11->GetYaxis()->SetLabelFont(133);
   frame_114ce1d0__11->GetYaxis()->SetLabelSize(36);
   frame_114ce1d0__11->GetYaxis()->SetTitleSize(0.05);
   frame_114ce1d0__11->GetYaxis()->SetTitleFont(132);
   frame_114ce1d0__11->GetZaxis()->SetLabelFont(132);
   frame_114ce1d0__11->GetZaxis()->SetLabelSize(0.05);
   frame_114ce1d0__11->GetZaxis()->SetTitleSize(0.05);
   frame_114ce1d0__11->GetZaxis()->SetTitleOffset(1);
   frame_114ce1d0__11->GetZaxis()->SetTitleFont(132);
   frame_114ce1d0__11->Draw("FUNC");
   
   Double_t Fit1D_Lb2SMM_M5_Norm[mass]_Comp[pp_BB1]_fx35[86] = {
   5.926,
   5.926,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.954,
   5.958,
   5.962,
   5.966,
   5.97,
   5.974,
   5.978,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.01,
   6.014,
   6.018,
   6.022,
   6.026,
   6.03,
   6.034,
   6.038,
   6.042,
   6.046,
   6.05,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M5_Norm[mass]_Comp[pp_BB1]_fy35[86] = {
   0,
   0.4288273,
   0.4288273,
   0.4483885,
   0.4781695,
   0.5180407,
   0.5678726,
   0.6275355,
   0.6969,
   0.7758364,
   0.8642152,
   0.9619069,
   1.068782,
   1.309563,
   1.585523,
   1.895624,
   2.238831,
   2.614107,
   3.020414,
   3.456718,
   3.92198,
   4.415166,
   4.935237,
   5.481159,
   6.051893,
   6.646404,
   7.263655,
   7.90261,
   8.562232,
   9.241484,
   9.939331,
   10.65473,
   11.38666,
   12.13407,
   12.89593,
   13.6712,
   14.45884,
   15.25782,
   16.06711,
   16.88566,
   17.71244,
   18.54641,
   19.38653,
   20.23178,
   21.08111,
   21.93349,
   22.78787,
   23.64323,
   24.49853,
   25.35272,
   26.20478,
   27.05367,
   27.89835,
   28.73778,
   29.57093,
   30.39676,
   31.21424,
   32.02232,
   32.81998,
   33.60617,
   34.37986,
   35.14001,
   35.88559,
   36.61555,
   37.32887,
   38.02451,
   38.70142,
   39.35858,
   39.99494,
   40.60948,
   41.20114,
   41.76891,
   42.31173,
   42.82858,
   43.31842,
   43.78021,
   44.21291,
   44.61549,
   44.98691,
   45.32613,
   45.63213,
   45.90385,
   46.14028,
   46.14028,
   46.14028,
   0};
   graph = new TGraph(86,Fit1D_Lb2SMM_M5_Norm[mass]_Comp[pp_BB1]_fx35,Fit1D_Lb2SMM_M5_Norm[mass]_Comp[pp_BB1]_fy35);
   graph->SetName("Fit1D_Lb2SMM_M5_Norm[mass]_Comp[pp_BB1]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M5)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35 = new TH1F("Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35","Projection of Fit1D(Lb2SMM_M5)",100,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->SetMaximum(50.7543);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->SetStats(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBpp_BB1cB35->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M5_Norm[mass]_Comp[pp_BB1]35);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M5_Norm[mass]_Comp[B2_smear]_fx36[222] = {
   5.926,
   5.926,
   5.93,
   5.934,
   5.938,
   5.942,
   5.946,
   5.947,
   5.94725,
   5.947375,
   5.947437,
   5.9475,
   5.948,
   5.9485,
   5.94875,
   5.948875,
   5.948937,
   5.948969,
   5.949,
   5.949125,
   5.94925,
   5.9495,
   5.949625,
   5.949656,
   5.949687,
   5.949719,
   5.94975,
   5.949875,
   5.95,
   5.95025,
   5.950375,
   5.950406,
   5.950437,
   5.950469,
   5.9505,
   5.950563,
   5.950625,
   5.95075,
   5.951,
   5.9515,
   5.951625,
   5.95175,
   5.951875,
   5.951906,
   5.951937,
   5.951969,
   5.952,
   5.952063,
   5.952125,
   5.95225,
   5.952375,
   5.9525,
   5.952625,
   5.952656,
   5.952687,
   5.952719,
   5.95275,
   5.952813,
   5.952875,
   5.953,
   5.954,
   5.954125,
   5.954156,
   5.954187,
   5.954219,
   5.95425,
   5.954313,
   5.954375,
   5.9545,
   5.954625,
   5.95475,
   5.954875,
   5.954906,
   5.954937,
   5.955,
   5.955063,
   5.955125,
   5.95525,
   5.955375,
   5.9555,
   5.955625,
   5.955687,
   5.95575,
   5.955875,
   5.956,
   5.956125,
   5.95625,
   5.956375,
   5.956406,
   5.956437,
   5.9565,
   5.956625,
   5.95675,
   5.957,
   5.957125,
   5.957187,
   5.95725,
   5.9575,
   5.958,
   5.95825,
   5.9585,
   5.95875,
   5.959,
   5.9595,
   5.96,
   5.9605,
   5.961,
   5.9615,
   5.962,
   5.9625,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.965,
   5.9655,
   5.966,
   5.9665,
   5.967,
   5.968,
   5.969,
   5.97,
   5.971,
   5.972,
   5.973,
   5.974,
   5.975,
   5.976,
   5.977,
   5.978,
   5.979,
   5.98,
   5.981,
   5.982,
   5.983,
   5.984,
   5.985,
   5.986,
   5.987,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M5_Norm[mass]_Comp[B2_smear]_fy36[222] = {
   0,
   0,
   0,
   0,
   0,
   0,
   5.328077e-05,
   0.0002843787,
   0.0003485035,
   0.0003755713,
   0.0003882659,
   0.0005411716,
   0.0009614959,
   0.001994085,
   0.002372443,
   0.002534176,
   0.002610348,
   0.003104066,
   0.003353492,
   0.004010075,
   0.004493607,
   0.005268608,
   0.005602193,
   0.005681631,
   0.005927345,
   0.006700146,
   0.007121696,
   0.008283529,
   0.009159231,
   0.0105806,
   0.01119704,
   0.01134415,
   0.01208289,
   0.01305878,
   0.01370064,
   0.01470774,
   0.01554453,
   0.01696725,
   0.01930802,
   0.02872014,
   0.03054054,
   0.0321944,
   0.03372747,
   0.03409525,
   0.03602832,
   0.03745154,
   0.03854857,
   0.0403732,
   0.04194706,
   0.04470035,
   0.04713824,
   0.04937073,
   0.05145224,
   0.05195309,
   0.05436132,
   0.05589265,
   0.05713499,
   0.05925799,
   0.06112467,
   0.06444134,
   0.09322177,
   0.0961623,
   0.09731202,
   0.09941049,
   0.1008281,
   0.1020749,
   0.1043196,
   0.1063727,
   0.1101441,
   0.1136251,
   0.1169027,
   0.1200226,
   0.1214138,
   0.1229931,
   0.1253787,
   0.1274755,
   0.129431,
   0.1330847,
   0.136507,
   0.1397618,
   0.1428836,
   0.1454234,
   0.1474856,
   0.151155,
   0.1545489,
   0.1577728,
   0.1608689,
   0.1638604,
   0.1649727,
   0.1659502,
   0.1677096,
   0.1709642,
   0.1740417,
   0.1798696,
   0.1826592,
   0.1843681,
   0.1858789,
   0.1915255,
   0.2021583,
   0.2072265,
   0.212076,
   0.216853,
   0.2214579,
   0.2302739,
   0.2386383,
   0.2466196,
   0.2542519,
   0.2615784,
   0.2686294,
   0.2754312,
   0.2820051,
   0.2883689,
   0.2945382,
   0.3005264,
   0.3063452,
   0.3120051,
   0.3175155,
   0.3228847,
   0.3281203,
   0.3382173,
   0.3478545,
   0.3570721,
   0.3659044,
   0.374381,
   0.3825277,
   0.3903668,
   0.3979185,
   0.4052003,
   0.4122281,
   0.4190161,
   0.4255773,
   0.4319232,
   0.4380646,
   0.4440111,
   0.4497718,
   0.4553549,
   0.4607679,
   0.4660179,
   0.4711115,
   0.4760548,
   0.4808535,
   0.4855128,
   0.4900378,
   0.4944332,
   0.5028523,
   0.5108027,
   0.5183131,
   0.5254096,
   0.5321156,
   0.5384526,
   0.5444398,
   0.5500952,
   0.5554351,
   0.5604747,
   0.5652278,
   0.5697076,
   0.5739261,
   0.5778945,
   0.5816233,
   0.5851226,
   0.5884015,
   0.5914689,
   0.5943328,
   0.5970013,
   0.5994815,
   0.6017806,
   0.6039051,
   0.6058613,
   0.6076553,
   0.6092927,
   0.6107791,
   0.6121196,
   0.6133191,
   0.6143826,
   0.6153145,
   0.616801,
   0.6178116,
   0.6183768,
   0.6185248,
   0.6182819,
   0.6176724,
   0.6167192,
   0.6154436,
   0.6138656,
   0.6120038,
   0.609876,
   0.6074986,
   0.6048873,
   0.6020568,
   0.599021,
   0.595793,
   0.5923853,
   0.5888097,
   0.5850773,
   0.5811986,
   0.5771838,
   0.5730422,
   0.568783,
   0.5644148,
   0.5599456,
   0.5553833,
   0.5507352,
   0.5460083,
   0.5412093,
   0.5363446,
   0.5314202,
   0.5264418,
   0.521415,
   0.5163448,
   0.5112364,
   0.5060943,
   0.5009231,
   0.4957271,
   0.4905104,
   0.4852767,
   0.4800298,
   0.4747732,
   0.4695101,
   0.4642439,
   0.4642439,
   0.4642439,
   0};
   graph = new TGraph(222,Fit1D_Lb2SMM_M5_Norm[mass]_Comp[B2_smear]_fx36,Fit1D_Lb2SMM_M5_Norm[mass]_Comp[B2_smear]_fy36);
   graph->SetName("Fit1D_Lb2SMM_M5_Norm[mass]_Comp[B2_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M5)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(11);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36 = new TH1F("Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36","Projection of Fit1D(Lb2SMM_M5)",222,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->SetMaximum(0.6803773);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->SetStats(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB2_smearcB36->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M5_Norm[mass]_Comp[B2_smear]36);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M5_Norm[mass]_Comp[B3_smear]_fx37[247] = {
   5.926,
   5.926,
   5.93,
   5.934,
   5.938,
   5.942,
   5.946,
   5.95,
   5.954,
   5.958,
   5.96,
   5.961,
   5.9615,
   5.962,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.964625,
   5.964656,
   5.964688,
   5.96475,
   5.965,
   5.9655,
   5.966,
   5.966062,
   5.966094,
   5.966125,
   5.966156,
   5.966188,
   5.96625,
   5.966375,
   5.9665,
   5.96675,
   5.967,
   5.9675,
   5.967562,
   5.967594,
   5.967625,
   5.967656,
   5.967688,
   5.96775,
   5.967875,
   5.968,
   5.96825,
   5.9685,
   5.969,
   5.969062,
   5.969094,
   5.969125,
   5.969156,
   5.969188,
   5.96925,
   5.969375,
   5.9695,
   5.96975,
   5.97,
   5.97025,
   5.9705,
   5.97075,
   5.970875,
   5.971,
   5.971125,
   5.97125,
   5.9715,
   5.97175,
   5.972,
   5.972062,
   5.972094,
   5.972125,
   5.972156,
   5.972188,
   5.97225,
   5.972375,
   5.9725,
   5.972625,
   5.97275,
   5.973,
   5.97325,
   5.9735,
   5.973562,
   5.973594,
   5.973625,
   5.973688,
   5.97375,
   5.973875,
   5.974,
   5.974125,
   5.97425,
   5.9745,
   5.97475,
   5.975,
   5.975031,
   5.975062,
   5.975094,
   5.975125,
   5.975188,
   5.97525,
   5.975375,
   5.9755,
   5.975625,
   5.97575,
   5.976,
   5.97625,
   5.9765,
   5.976625,
   5.976688,
   5.97675,
   5.976875,
   5.977,
   5.97725,
   5.9775,
   5.97775,
   5.978,
   5.978031,
   5.978063,
   5.978125,
   5.97825,
   5.978375,
   5.9785,
   5.97875,
   5.979,
   5.97925,
   5.9795,
   5.979563,
   5.979625,
   5.97975,
   5.98,
   5.98025,
   5.9805,
   5.981,
   5.981063,
   5.981125,
   5.98125,
   5.9815,
   5.982,
   5.9825,
   5.982625,
   5.98275,
   5.983,
   5.9835,
   5.984,
   5.9845,
   5.985,
   5.9855,
   5.986,
   5.9865,
   5.987,
   5.9875,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.993,
   5.994,
   5.995,
   5.996,
   5.997,
   5.998,
   5.999,
   6,
   6.001,
   6.002,
   6.003,
   6.004,
   6.005,
   6.006,
   6.007,
   6.008,
   6.009,
   6.01,
   6.011,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M5_Norm[mass]_Comp[B3_smear]_fy37[247] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.0001592028,
   0.0007081867,
   0.001873533,
   0.002206162,
   0.004078819,
   0.006070491,
   0.01037273,
   0.01295147,
   0.01493919,
   0.01538449,
   0.01744564,
   0.01843925,
   0.01988041,
   0.02372962,
   0.02898216,
   0.03308074,
   0.033546,
   0.03377547,
   0.03574758,
   0.038205,
   0.0397977,
   0.04224785,
   0.04600427,
   0.04907751,
   0.054237,
   0.05865042,
   0.06621907,
   0.06708204,
   0.06750791,
   0.07210738,
   0.0752474,
   0.07757986,
   0.08132914,
   0.08725699,
   0.09219461,
   0.1005913,
   0.1078475,
   0.1204005,
   0.1218387,
   0.1225489,
   0.1304182,
   0.134304,
   0.1374112,
   0.1425842,
   0.1509977,
   0.1581325,
   0.1704307,
   0.1811758,
   0.1909229,
   0.1999437,
   0.229051,
   0.2398371,
   0.2491514,
   0.2575965,
   0.2654374,
   0.2798365,
   0.2930005,
   0.3052533,
   0.3081984,
   0.3171095,
   0.323273,
   0.3280516,
   0.3322171,
   0.3395483,
   0.3521135,
   0.3631674,
   0.3733034,
   0.3827902,
   0.4003629,
   0.4165652,
   0.4317412,
   0.4354009,
   0.4460421,
   0.4516939,
   0.4606448,
   0.4682767,
   0.4816907,
   0.4937177,
   0.5048775,
   0.5154122,
   0.5351075,
   0.5534343,
   0.5707181,
   0.5728159,
   0.5789455,
   0.5856098,
   0.5905571,
   0.5989017,
   0.6062706,
   0.6195461,
   0.6316804,
   0.6430789,
   0.6539353,
   0.6744311,
   0.693689,
   0.7119836,
   0.7299968,
   0.737352,
   0.744055,
   0.7564213,
   0.7679418,
   0.7894273,
   0.8095042,
   0.8285568,
   0.8467926,
   0.8490217,
   0.8548948,
   0.8620587,
   0.8741685,
   0.8852144,
   0.8956905,
   0.9155425,
   0.9343542,
   0.9523795,
   0.9697594,
   0.9764923,
   0.9821813,
   0.9924478,
   1.011401,
   1.029274,
   1.046424,
   1.079093,
   1.084483,
   1.089113,
   1.097853,
   1.114462,
   1.145851,
   1.175585,
   1.183828,
   1.191397,
   1.206065,
   1.234238,
   1.261355,
   1.288092,
   1.313582,
   1.33827,
   1.36238,
   1.385676,
   1.408329,
   1.430422,
   1.451911,
   1.493327,
   1.532816,
   1.570566,
   1.606733,
   1.641445,
   1.674811,
   1.706923,
   1.737865,
   1.767709,
   1.796519,
   1.824353,
   1.851264,
   1.877298,
   1.902498,
   1.926904,
   1.950552,
   1.973474,
   1.995702,
   2.017263,
   2.038185,
   2.058491,
   2.078205,
   2.097348,
   2.115941,
   2.151547,
   2.185163,
   2.216912,
   2.246905,
   2.275242,
   2.302014,
   2.327303,
   2.351186,
   2.373731,
   2.395003,
   2.415062,
   2.433962,
   2.451754,
   2.468487,
   2.484204,
   2.498949,
   2.512759,
   2.525674,
   2.537726,
   2.548949,
   2.559376,
   2.569034,
   2.577952,
   2.586157,
   2.593675,
   2.600529,
   2.606743,
   2.612339,
   2.617337,
   2.621759,
   2.625623,
   2.631752,
   2.635864,
   2.638088,
   2.638543,
   2.637342,
   2.634588,
   2.630376,
   2.624798,
   2.617939,
   2.609877,
   2.600687,
   2.59044,
   2.579202,
   2.567035,
   2.553999,
   2.540148,
   2.525536,
   2.510213,
   2.494225,
   2.477619,
   2.460436,
   2.442717,
   2.424499,
   2.40582,
   2.386715,
   2.367215,
   2.347352,
   2.327157,
   2.306657,
   2.285879,
   2.264849,
   2.243592,
   2.22213,
   2.200486,
   2.17868,
   2.156733,
   2.134664,
   2.11249,
   2.09023,
   2.09023,
   2.09023,
   0};
   graph = new TGraph(247,Fit1D_Lb2SMM_M5_Norm[mass]_Comp[B3_smear]_fx37,Fit1D_Lb2SMM_M5_Norm[mass]_Comp[B3_smear]_fy37);
   graph->SetName("Fit1D_Lb2SMM_M5_Norm[mass]_Comp[B3_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M5)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(12);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37 = new TH1F("Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37","Projection of Fit1D(Lb2SMM_M5)",247,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->SetMaximum(2.902398);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->SetStats(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBB3_smearcB37->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M5_Norm[mass]_Comp[B3_smear]37);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M5_Norm[mass]_Comp[background_M5]_fx38[95] = {
   5.926,
   5.926,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.958,
   5.962,
   5.964,
   5.966,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.971,
   5.972,
   5.974,
   5.978,
   5.98,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.01,
   6.014,
   6.018,
   6.022,
   6.026,
   6.03,
   6.034,
   6.038,
   6.042,
   6.046,
   6.05,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M5_Norm[mass]_Comp[background_M5]_fy38[95] = {
   0,
   0.4288273,
   0.4288273,
   0.4483885,
   0.4781695,
   0.5180407,
   0.5678726,
   0.6275355,
   0.6969,
   0.8642685,
   0.9628684,
   1.077941,
   1.144931,
   1.223259,
   1.402785,
   1.78784,
   2.168333,
   2.370644,
   2.589427,
   2.852937,
   2.985593,
   3.076125,
   3.152354,
   3.224697,
   3.327871,
   3.493081,
   3.904499,
   4.722527,
   5.129119,
   5.511843,
   6.243564,
   6.953566,
   7.658822,
   8.366725,
   9.081018,
   9.803797,
   10.53625,
   11.27901,
   12.03232,
   12.7962,
   13.57044,
   14.35472,
   15.14861,
   15.95159,
   16.76306,
   17.58238,
   18.40887,
   19.2418,
   20.08041,
   20.92392,
   21.77153,
   22.6224,
   23.47569,
   24.33054,
   25.18607,
   26.0414,
   26.89564,
   27.74787,
   28.59719,
   29.44266,
   30.28336,
   31.11834,
   31.94668,
   32.76741,
   33.57959,
   34.38225,
   35.17443,
   35.95517,
   36.7235,
   37.47844,
   38.219,
   38.94423,
   39.65312,
   40.34469,
   41.01796,
   41.67193,
   42.30561,
   42.918,
   43.50811,
   44.07494,
   44.61748,
   45.13473,
   45.6257,
   46.08936,
   46.52472,
   46.93076,
   47.30648,
   47.65086,
   47.9629,
   48.24156,
   48.48585,
   48.69475,
   48.69475,
   48.69475,
   0};
   graph = new TGraph(95,Fit1D_Lb2SMM_M5_Norm[mass]_Comp[background_M5]_fx38,Fit1D_Lb2SMM_M5_Norm[mass]_Comp[background_M5]_fy38);
   graph->SetName("Fit1D_Lb2SMM_M5_Norm[mass]_Comp[background_M5]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M5)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38 = new TH1F("Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38","Projection of Fit1D(Lb2SMM_M5)",100,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->SetMaximum(53.56422);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->SetStats(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBbackground_M5cB38->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M5_Norm[mass]_Comp[background_M5]38);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M5_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx39[79] = {
   5.93,
   5.93,
   5.934,
   5.938,
   5.942,
   5.946,
   5.95,
   5.954,
   5.958,
   5.962,
   5.966,
   5.97,
   5.974,
   5.978,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.01,
   6.014,
   6.018,
   6.022,
   6.026,
   6.03,
   6.034,
   6.038,
   6.042,
   6.046,
   6.05,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.23};
   Double_t Fit1D_Lb2SMM_M5_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy39[79] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(79,Fit1D_Lb2SMM_M5_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx39,Fit1D_Lb2SMM_M5_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy39);
   graph->SetName("Fit1D_Lb2SMM_M5_Norm[mass]_Comp[Lb2S_Lb2SMM]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M5)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39 = new TH1F("Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39","Projection of Fit1D(Lb2SMM_M5)",100,5.9,6.26);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->SetMaximum(1.1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->SetStats(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB_CompoBLb2S_Lb2SMMcB39->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M5_Norm[mass]_Comp[Lb2S_Lb2SMM]39);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Lb2SMM_M5_Norm[mass]_fx40[95] = {
   5.926,
   5.926,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.958,
   5.962,
   5.964,
   5.966,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.971,
   5.972,
   5.974,
   5.978,
   5.98,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.01,
   6.014,
   6.018,
   6.022,
   6.026,
   6.03,
   6.034,
   6.038,
   6.042,
   6.046,
   6.05,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M5_Norm[mass]_fy40[95] = {
   0,
   0.4288273,
   0.4288273,
   0.4483885,
   0.4781695,
   0.5180407,
   0.5678726,
   0.6275355,
   0.6969,
   0.8642685,
   0.9628684,
   1.077941,
   1.144931,
   1.223259,
   1.402785,
   1.78784,
   2.168333,
   2.370644,
   2.589427,
   2.852937,
   2.985593,
   3.076125,
   3.152354,
   3.224697,
   3.327871,
   3.493081,
   3.904499,
   4.722527,
   5.129119,
   5.511843,
   6.243564,
   6.953566,
   7.658822,
   8.366725,
   9.081018,
   9.803797,
   10.53625,
   11.27901,
   12.03232,
   12.7962,
   13.57044,
   14.35472,
   15.14861,
   15.95159,
   16.76306,
   17.58238,
   18.40887,
   19.2418,
   20.08041,
   20.92392,
   21.77153,
   22.6224,
   23.47569,
   24.33054,
   25.18607,
   26.0414,
   26.89564,
   27.74787,
   28.59719,
   29.44266,
   30.28336,
   31.11834,
   31.94668,
   32.76741,
   33.57959,
   34.38225,
   35.17443,
   35.95517,
   36.7235,
   37.47844,
   38.219,
   38.94423,
   39.65312,
   40.34469,
   41.01796,
   41.67193,
   42.30561,
   42.918,
   43.50811,
   44.07494,
   44.61748,
   45.13473,
   45.6257,
   46.08936,
   46.52472,
   46.93076,
   47.30648,
   47.65086,
   47.9629,
   48.24156,
   48.48585,
   48.69475,
   48.69475,
   48.69475,
   0};
   graph = new TGraph(95,Fit1D_Lb2SMM_M5_Norm[mass]_fx40,Fit1D_Lb2SMM_M5_Norm[mass]_fy40);
   graph->SetName("Fit1D_Lb2SMM_M5_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M5)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40 = new TH1F("Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40","Projection of Fit1D(Lb2SMM_M5)",100,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->SetMaximum(53.56422);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->SetStats(0);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M5_NormoBmasscB40->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M5_Norm[mass]40);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_Cut[sampleA==sampleA::PP2]_fx3006[75] = {
   5.932,
   5.936,
   5.94,
   5.944,
   5.948,
   5.952,
   5.956,
   5.96,
   5.964,
   5.968,
   5.972,
   5.976,
   5.98,
   5.984,
   5.988,
   5.992,
   5.996,
   6,
   6.004,
   6.008,
   6.012,
   6.016,
   6.02,
   6.024,
   6.028,
   6.032,
   6.036,
   6.04,
   6.044,
   6.048,
   6.052,
   6.056,
   6.06,
   6.064,
   6.068,
   6.072,
   6.076,
   6.08,
   6.084,
   6.088,
   6.092,
   6.096,
   6.1,
   6.104,
   6.108,
   6.112,
   6.116,
   6.12,
   6.124,
   6.128,
   6.132,
   6.136,
   6.14,
   6.144,
   6.148,
   6.152,
   6.156,
   6.16,
   6.164,
   6.168,
   6.172,
   6.176,
   6.18,
   6.184,
   6.188,
   6.192,
   6.196,
   6.2,
   6.204,
   6.208,
   6.212,
   6.216,
   6.22,
   6.224,
   6.228};
   Double_t h_ds_1000_Cut[sampleA==sampleA::PP2]_fy3006[75] = {
   1,
   1,
   0,
   1,
   1,
   1,
   0,
   2,
   2,
   3,
   3,
   5,
   11,
   3,
   5,
   8,
   4,
   14,
   3,
   9,
   13,
   11,
   11,
   13,
   11,
   18,
   14,
   18,
   11,
   19,
   20,
   18,
   28,
   23,
   23,
   37,
   25,
   29,
   29,
   17,
   29,
   34,
   27,
   29,
   28,
   35,
   30,
   28,
   45,
   22,
   35,
   36,
   42,
   30,
   42,
   47,
   43,
   38,
   34,
   42,
   40,
   49,
   35,
   43,
   55,
   50,
   30,
   47,
   45,
   51,
   36,
   51,
   56,
   47,
   47};
   Double_t h_ds_1000_Cut[sampleA==sampleA::PP2]_felx3006[75] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_Cut[sampleA==sampleA::PP2]_fely3006[75] = {
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   1.291815,
   1.632705,
   1.632705,
   2.159691,
   3.265579,
   1.632705,
   2.159691,
   2.768386,
   1.914339,
   3.6965,
   1.632705,
   2.943461,
   3.558662,
   3.265579,
   3.265579,
   3.558662,
   3.265579,
   4.202887,
   3.6965,
   4.202887,
   3.265579,
   4.320219,
   4.434448,
   4.202887,
   5.259711,
   4.760717,
   4.760717,
   6.055143,
   4.966335,
   5.353932,
   5.353932,
   4.082184,
   5.353932,
   5.802128,
   5.163771,
   5.353932,
   5.259711,
   5.887675,
   5.446522,
   5.259711,
   6.683179,
   4.654502,
   5.887675,
   5.971996,
   6.454831,
   5.446522,
   6.454831,
   6.831172,
   6.531834,
   6.137163,
   5.802128,
   6.454831,
   6.298,
   6.976026,
   5.887675,
   6.531834,
   7.39358,
   7.047337,
   5.446522,
   6.831172,
   6.683179,
   7.117933,
   5.971996,
   7.117933,
   7.4609,
   6.831172,
   6.831172};
   Double_t h_ds_1000_Cut[sampleA==sampleA::PP2]_fehx3006[75] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_Cut[sampleA==sampleA::PP2]_fehy3006[75] = {
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   2.63786,
   2.918186,
   2.918186,
   3.382473,
   4.416521,
   2.918186,
   3.382473,
   3.945142,
   3.162753,
   4.830381,
   2.918186,
   4.110204,
   4.697573,
   4.416521,
   4.416521,
   4.697573,
   4.416521,
   5.321007,
   4.830381,
   5.321007,
   4.416521,
   5.435196,
   5.546519,
   5.321007,
   6.354446,
   5.865235,
   5.865235,
   7.137555,
   6.066589,
   6.44702,
   6.44702,
   5.203719,
   6.44702,
   6.888101,
   6.260244,
   6.44702,
   6.354446,
   6.97241,
   6.538046,
   6.354446,
   7.757905,
   5.761366,
   6.97241,
   7.055545,
   7.53218,
   6.538046,
   7.53218,
   7.904289,
   7.608278,
   7.218484,
   6.888101,
   7.53218,
   7.377261,
   8.047634,
   6.97241,
   7.608278,
   8.461166,
   8.118225,
   6.538046,
   7.904289,
   7.757905,
   8.188122,
   7.055545,
   8.188122,
   8.527879,
   7.904289,
   7.904289};
   grae = new TGraphAsymmErrors(75,h_ds_1000_Cut[sampleA==sampleA::PP2]_fx3006,h_ds_1000_Cut[sampleA==sampleA::PP2]_fy3006,h_ds_1000_Cut[sampleA==sampleA::PP2]_felx3006,h_ds_1000_Cut[sampleA==sampleA::PP2]_fehx3006,h_ds_1000_Cut[sampleA==sampleA::PP2]_fely3006,h_ds_1000_Cut[sampleA==sampleA::PP2]_fehy3006);
   grae->SetName("h_ds_1000_Cut[sampleA==sampleA::PP2]");
   grae->SetTitle("Histogram of ds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006 = new TH1F("Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006","Histogram of ds_1000_plot__mass",100,5.9,6.26);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->SetMinimum(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->SetMaximum(70.98067);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->SetDirectory(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->SetStats(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->SetMarkerStyle(20);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLPP2cB3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_Cut[sampleA==sampleA::PP2]3006);
   
   grae->Draw("zp");
   
   TH1D *frame_114ce1d0__12 = new TH1D("frame_114ce1d0__12","A RooPlot of \"\"",75,5.9303,6.2297);
   frame_114ce1d0__12->SetBinContent(1,67.75427);
   frame_114ce1d0__12->SetMinimum(0.0001);
   frame_114ce1d0__12->SetMaximum(119.999);
   frame_114ce1d0__12->SetEntries(1);
   frame_114ce1d0__12->SetDirectory(0);
   frame_114ce1d0__12->SetStats(0);
   frame_114ce1d0__12->SetMarkerStyle(20);
   frame_114ce1d0__12->SetMarkerSize(1.2);
   frame_114ce1d0__12->GetXaxis()->SetNdivisions(512);
   frame_114ce1d0__12->GetXaxis()->SetLabelFont(133);
   frame_114ce1d0__12->GetXaxis()->SetLabelOffset(0.015);
   frame_114ce1d0__12->GetXaxis()->SetLabelSize(36);
   frame_114ce1d0__12->GetXaxis()->SetTitleSize(-1);
   frame_114ce1d0__12->GetXaxis()->SetTitleOffset(1);
   frame_114ce1d0__12->GetXaxis()->SetTitleFont(132);
   frame_114ce1d0__12->GetYaxis()->SetNdivisions(504);
   frame_114ce1d0__12->GetYaxis()->SetLabelFont(133);
   frame_114ce1d0__12->GetYaxis()->SetLabelSize(36);
   frame_114ce1d0__12->GetYaxis()->SetTitleSize(0.05);
   frame_114ce1d0__12->GetYaxis()->SetTitleFont(132);
   frame_114ce1d0__12->GetZaxis()->SetLabelFont(132);
   frame_114ce1d0__12->GetZaxis()->SetLabelSize(0.05);
   frame_114ce1d0__12->GetZaxis()->SetTitleSize(0.05);
   frame_114ce1d0__12->GetZaxis()->SetTitleOffset(1);
   frame_114ce1d0__12->GetZaxis()->SetTitleFont(132);
   frame_114ce1d0__12->Draw("AXISSAME");
   glPad_glCanvas_0_1->Modified();
   glCanvas->cd();
  
// ------------>Primitives in pad: glPad_glCanvas_0_0
   TPad *glPad_glCanvas_0_0 = new TPad("glPad_glCanvas_0_0", "",0,0,0.95,0.3275);
   glPad_glCanvas_0_0->Draw();
   glPad_glCanvas_0_0->cd();
   glPad_glCanvas_0_0->Range(5.887013,-69.39686,6.2297,119.999);
   glPad_glCanvas_0_0->SetFillColor(0);
   glPad_glCanvas_0_0->SetBorderMode(0);
   glPad_glCanvas_0_0->SetBorderSize(0);
   glPad_glCanvas_0_0->SetTickx(1);
   glPad_glCanvas_0_0->SetTicky(1);
   glPad_glCanvas_0_0->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_0->SetRightMargin(0);
   glPad_glCanvas_0_0->SetTopMargin(0);
   glPad_glCanvas_0_0->SetBottomMargin(0.3664122);
   glPad_glCanvas_0_0->SetFrameBorderMode(0);
   glPad_glCanvas_0_0->SetFrameBorderMode(0);
   
   TH1D *frame_132c49f0__13 = new TH1D("frame_132c49f0__13","A RooPlot of \"\"",75,5.9303,6.2297);
   frame_132c49f0__13->SetBinContent(1,72.22847);
   frame_132c49f0__13->SetMinimum(0.0001);
   frame_132c49f0__13->SetMaximum(119.999);
   frame_132c49f0__13->SetEntries(1);
   frame_132c49f0__13->SetDirectory(0);
   frame_132c49f0__13->SetStats(0);
   frame_132c49f0__13->SetMarkerStyle(20);
   frame_132c49f0__13->SetMarkerSize(1.2);
   frame_132c49f0__13->GetXaxis()->SetNdivisions(512);
   frame_132c49f0__13->GetXaxis()->SetLabelFont(133);
   frame_132c49f0__13->GetXaxis()->SetLabelOffset(0.015);
   frame_132c49f0__13->GetXaxis()->SetLabelSize(36);
   frame_132c49f0__13->GetXaxis()->SetTitleSize(-1);
   frame_132c49f0__13->GetXaxis()->SetTitleOffset(1);
   frame_132c49f0__13->GetXaxis()->SetTitleFont(132);
   frame_132c49f0__13->GetYaxis()->SetNdivisions(504);
   frame_132c49f0__13->GetYaxis()->SetLabelFont(133);
   frame_132c49f0__13->GetYaxis()->SetLabelSize(36);
   frame_132c49f0__13->GetYaxis()->SetTitleSize(0.05);
   frame_132c49f0__13->GetYaxis()->SetTitleFont(132);
   frame_132c49f0__13->GetZaxis()->SetLabelFont(132);
   frame_132c49f0__13->GetZaxis()->SetLabelSize(0.05);
   frame_132c49f0__13->GetZaxis()->SetTitleSize(0.05);
   frame_132c49f0__13->GetZaxis()->SetTitleOffset(1);
   frame_132c49f0__13->GetZaxis()->SetTitleFont(132);
   frame_132c49f0__13->Draw("FUNC");
   
   Double_t Fit1D_Lb2SMM_M6_Norm[mass]_Comp[pp_BB1]_fx41[86] = {
   5.926,
   5.926,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.944,
   5.946,
   5.948,
   5.95,
   5.954,
   5.958,
   5.962,
   5.966,
   5.97,
   5.974,
   5.978,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.01,
   6.014,
   6.018,
   6.022,
   6.026,
   6.03,
   6.034,
   6.038,
   6.042,
   6.046,
   6.05,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M6_Norm[mass]_Comp[pp_BB1]_fy41[86] = {
   0,
   0.422545,
   0.422545,
   0.4418196,
   0.4711643,
   0.5104514,
   0.5595532,
   0.6183421,
   0.6866904,
   0.7644704,
   0.8515544,
   0.9478149,
   1.053124,
   1.290378,
   1.562295,
   1.867853,
   2.206032,
   2.57581,
   2.976165,
   3.406077,
   3.864523,
   4.350484,
   4.862936,
   5.400859,
   5.963233,
   6.549034,
   7.157242,
   7.786836,
   8.436795,
   9.106096,
   9.793719,
   10.49864,
   11.21984,
   11.95631,
   12.707,
   13.47091,
   14.24702,
   15.0343,
   15.83172,
   16.63828,
   17.45295,
   18.2747,
   19.10252,
   19.93539,
   20.77227,
   21.61216,
   22.45403,
   23.29686,
   24.13962,
   24.98131,
   25.82088,
   26.65733,
   27.48964,
   28.31677,
   29.13772,
   29.95145,
   30.75695,
   31.55319,
   32.33916,
   33.11384,
   33.87619,
   34.62521,
   35.35986,
   36.07913,
   36.782,
   37.46745,
   38.13444,
   38.78197,
   39.40901,
   40.01455,
   40.59755,
   41.15699,
   41.69186,
   42.20114,
   42.6838,
   43.13882,
   43.56519,
   43.96187,
   44.32785,
   44.6621,
   44.96362,
   45.23136,
   45.46432,
   45.46432,
   45.46432,
   0};
   graph = new TGraph(86,Fit1D_Lb2SMM_M6_Norm[mass]_Comp[pp_BB1]_fx41,Fit1D_Lb2SMM_M6_Norm[mass]_Comp[pp_BB1]_fy41);
   graph->SetName("Fit1D_Lb2SMM_M6_Norm[mass]_Comp[pp_BB1]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M6)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41 = new TH1F("Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41","Projection of Fit1D(Lb2SMM_M6)",100,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->SetMaximum(50.01075);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->SetStats(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBpp_BB1cB41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M6_Norm[mass]_Comp[pp_BB1]41);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M6_Norm[mass]_Comp[B2_smear]_fx42[222] = {
   5.926,
   5.926,
   5.93,
   5.934,
   5.938,
   5.942,
   5.946,
   5.947,
   5.94725,
   5.947375,
   5.947437,
   5.9475,
   5.948,
   5.9485,
   5.94875,
   5.948875,
   5.948937,
   5.948969,
   5.949,
   5.949125,
   5.94925,
   5.9495,
   5.949625,
   5.949656,
   5.949687,
   5.949719,
   5.94975,
   5.949875,
   5.95,
   5.95025,
   5.950375,
   5.950406,
   5.950437,
   5.950469,
   5.9505,
   5.950563,
   5.950625,
   5.95075,
   5.951,
   5.9515,
   5.951625,
   5.95175,
   5.951875,
   5.951906,
   5.951937,
   5.951969,
   5.952,
   5.952063,
   5.952125,
   5.95225,
   5.952375,
   5.9525,
   5.952625,
   5.952656,
   5.952687,
   5.952719,
   5.95275,
   5.952813,
   5.952875,
   5.953,
   5.954,
   5.954125,
   5.954156,
   5.954187,
   5.954219,
   5.95425,
   5.954313,
   5.954375,
   5.9545,
   5.954625,
   5.95475,
   5.954875,
   5.954906,
   5.954937,
   5.955,
   5.955063,
   5.955125,
   5.95525,
   5.955375,
   5.9555,
   5.955625,
   5.955687,
   5.95575,
   5.955875,
   5.956,
   5.956125,
   5.95625,
   5.956375,
   5.956406,
   5.956437,
   5.9565,
   5.956625,
   5.95675,
   5.957,
   5.957125,
   5.957187,
   5.95725,
   5.9575,
   5.958,
   5.95825,
   5.9585,
   5.95875,
   5.959,
   5.9595,
   5.96,
   5.9605,
   5.961,
   5.9615,
   5.962,
   5.9625,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.965,
   5.9655,
   5.966,
   5.9665,
   5.967,
   5.968,
   5.969,
   5.97,
   5.971,
   5.972,
   5.973,
   5.974,
   5.975,
   5.976,
   5.977,
   5.978,
   5.979,
   5.98,
   5.981,
   5.982,
   5.983,
   5.984,
   5.985,
   5.986,
   5.987,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.994,
   5.996,
   5.998,
   6,
   6.002,
   6.004,
   6.006,
   6.008,
   6.01,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M6_Norm[mass]_Comp[B2_smear]_fy42[222] = {
   0,
   0,
   0,
   0,
   0,
   0,
   5.250021e-05,
   0.0002802125,
   0.0003433979,
   0.0003700692,
   0.0003825778,
   0.0005332435,
   0.0009474099,
   0.001964871,
   0.002337687,
   0.002497051,
   0.002572107,
   0.003058592,
   0.003304363,
   0.003951328,
   0.004427775,
   0.005191423,
   0.005520121,
   0.005598395,
   0.005840509,
   0.006601988,
   0.007017363,
   0.008162175,
   0.009025048,
   0.0104256,
   0.011033,
   0.01117796,
   0.01190587,
   0.01286747,
   0.01349992,
   0.01449227,
   0.0153168,
   0.01671868,
   0.01902516,
   0.02829939,
   0.03009312,
   0.03172276,
   0.03323336,
   0.03359575,
   0.03550051,
   0.03690287,
   0.03798384,
   0.03978174,
   0.04133253,
   0.04404549,
   0.04644766,
   0.04864745,
   0.05069846,
   0.05119198,
   0.05356492,
   0.05507382,
   0.05629796,
   0.05838986,
   0.0602292,
   0.06349727,
   0.09185607,
   0.09475352,
   0.0958864,
   0.09795413,
   0.09935092,
   0.1005795,
   0.1027914,
   0.1048143,
   0.1085305,
   0.1119604,
   0.11519,
   0.1182643,
   0.1196351,
   0.1211912,
   0.1235419,
   0.125608,
   0.1275348,
   0.131135,
   0.1345072,
   0.1377143,
   0.1407904,
   0.1432929,
   0.1453249,
   0.1489406,
   0.1522847,
   0.1554614,
   0.1585121,
   0.1614598,
   0.1625559,
   0.1635191,
   0.1652527,
   0.1684596,
   0.171492,
   0.1772345,
   0.1799832,
   0.1816671,
   0.1831558,
   0.1887196,
   0.1991967,
   0.2041906,
   0.2089691,
   0.2136761,
   0.2182135,
   0.2269003,
   0.2351422,
   0.2430066,
   0.2505271,
   0.2577463,
   0.264694,
   0.2713961,
   0.2778737,
   0.2841443,
   0.2902232,
   0.2961236,
   0.3018572,
   0.3074343,
   0.3128639,
   0.3181545,
   0.3233133,
   0.3332624,
   0.3427584,
   0.351841,
   0.3605439,
   0.3688963,
   0.3769236,
   0.384648,
   0.392089,
   0.3992641,
   0.4061889,
   0.4128775,
   0.4193425,
   0.4255955,
   0.4316469,
   0.4375064,
   0.4431827,
   0.4486839,
   0.4540176,
   0.4591908,
   0.4642097,
   0.4690806,
   0.473809,
   0.4784,
   0.4828587,
   0.4871897,
   0.4954855,
   0.5033194,
   0.5107198,
   0.5177123,
   0.5243201,
   0.5305642,
   0.5364637,
   0.5420363,
   0.547298,
   0.5522637,
   0.5569472,
   0.5613614,
   0.565518,
   0.5694283,
   0.5731025,
   0.5765505,
   0.5797814,
   0.5828038,
   0.5856259,
   0.5882552,
   0.5906991,
   0.5929645,
   0.5950579,
   0.5969854,
   0.5987531,
   0.6003666,
   0.6018311,
   0.603152,
   0.604334,
   0.6053819,
   0.6063001,
   0.6077649,
   0.6087607,
   0.6093176,
   0.6094634,
   0.609224,
   0.6086235,
   0.6076843,
   0.6064274,
   0.6048724,
   0.603038,
   0.6009413,
   0.5985987,
   0.5960257,
   0.5932366,
   0.5902453,
   0.5870646,
   0.5837069,
   0.5801836,
   0.5765059,
   0.572684,
   0.568728,
   0.5646471,
   0.5604503,
   0.5561461,
   0.5517424,
   0.5472469,
   0.5426669,
   0.5380093,
   0.5332806,
   0.5284872,
   0.5236349,
   0.5187294,
   0.5137762,
   0.5087804,
   0.5037467,
   0.49868,
   0.4935846,
   0.4884647,
   0.4833244,
   0.4781674,
   0.4729973,
   0.4678177,
   0.4626318,
   0.4574427,
   0.4574427,
   0.4574427,
   0};
   graph = new TGraph(222,Fit1D_Lb2SMM_M6_Norm[mass]_Comp[B2_smear]_fx42,Fit1D_Lb2SMM_M6_Norm[mass]_Comp[B2_smear]_fy42);
   graph->SetName("Fit1D_Lb2SMM_M6_Norm[mass]_Comp[B2_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M6)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(11);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42 = new TH1F("Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42","Projection of Fit1D(Lb2SMM_M6)",222,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->SetMaximum(0.6704098);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->SetStats(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB2_smearcB42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M6_Norm[mass]_Comp[B2_smear]42);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M6_Norm[mass]_Comp[B3_smear]_fx43[247] = {
   5.926,
   5.926,
   5.93,
   5.934,
   5.938,
   5.942,
   5.946,
   5.95,
   5.954,
   5.958,
   5.96,
   5.961,
   5.9615,
   5.962,
   5.963,
   5.9635,
   5.964,
   5.9645,
   5.964625,
   5.964656,
   5.964688,
   5.96475,
   5.965,
   5.9655,
   5.966,
   5.966062,
   5.966094,
   5.966125,
   5.966156,
   5.966188,
   5.96625,
   5.966375,
   5.9665,
   5.96675,
   5.967,
   5.9675,
   5.967562,
   5.967594,
   5.967625,
   5.967656,
   5.967688,
   5.96775,
   5.967875,
   5.968,
   5.96825,
   5.9685,
   5.969,
   5.969062,
   5.969094,
   5.969125,
   5.969156,
   5.969188,
   5.96925,
   5.969375,
   5.9695,
   5.96975,
   5.97,
   5.97025,
   5.9705,
   5.97075,
   5.970875,
   5.971,
   5.971125,
   5.97125,
   5.9715,
   5.97175,
   5.972,
   5.972062,
   5.972094,
   5.972125,
   5.972156,
   5.972188,
   5.97225,
   5.972375,
   5.9725,
   5.972625,
   5.97275,
   5.973,
   5.97325,
   5.9735,
   5.973562,
   5.973594,
   5.973625,
   5.973688,
   5.97375,
   5.973875,
   5.974,
   5.974125,
   5.97425,
   5.9745,
   5.97475,
   5.975,
   5.975031,
   5.975062,
   5.975094,
   5.975125,
   5.975188,
   5.97525,
   5.975375,
   5.9755,
   5.975625,
   5.97575,
   5.976,
   5.97625,
   5.9765,
   5.976625,
   5.976688,
   5.97675,
   5.976875,
   5.977,
   5.97725,
   5.9775,
   5.97775,
   5.978,
   5.978031,
   5.978063,
   5.978125,
   5.97825,
   5.978375,
   5.9785,
   5.97875,
   5.979,
   5.97925,
   5.9795,
   5.979563,
   5.979625,
   5.97975,
   5.98,
   5.98025,
   5.9805,
   5.981,
   5.981063,
   5.981125,
   5.98125,
   5.9815,
   5.982,
   5.9825,
   5.982625,
   5.98275,
   5.983,
   5.9835,
   5.984,
   5.9845,
   5.985,
   5.9855,
   5.986,
   5.9865,
   5.987,
   5.9875,
   5.988,
   5.989,
   5.99,
   5.991,
   5.992,
   5.993,
   5.994,
   5.995,
   5.996,
   5.997,
   5.998,
   5.999,
   6,
   6.001,
   6.002,
   6.003,
   6.004,
   6.005,
   6.006,
   6.007,
   6.008,
   6.009,
   6.01,
   6.011,
   6.012,
   6.014,
   6.016,
   6.018,
   6.02,
   6.022,
   6.024,
   6.026,
   6.028,
   6.03,
   6.032,
   6.034,
   6.036,
   6.038,
   6.04,
   6.042,
   6.044,
   6.046,
   6.048,
   6.05,
   6.052,
   6.054,
   6.056,
   6.058,
   6.06,
   6.062,
   6.064,
   6.066,
   6.068,
   6.07,
   6.072,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M6_Norm[mass]_Comp[B3_smear]_fy43[247] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.0001568704,
   0.0006978118,
   0.001846086,
   0.002173842,
   0.004019064,
   0.005981559,
   0.01022076,
   0.01276173,
   0.01472033,
   0.01515911,
   0.01719006,
   0.01816912,
   0.01958916,
   0.02338198,
   0.02855757,
   0.03259611,
   0.03305455,
   0.03328066,
   0.03522388,
   0.0376453,
   0.03921466,
   0.04162891,
   0.0453303,
   0.04835852,
   0.05344242,
   0.05779119,
   0.06524896,
   0.06609928,
   0.06651892,
   0.07105101,
   0.07414502,
   0.07644331,
   0.08013767,
   0.08597867,
   0.09084396,
   0.09911762,
   0.1062675,
   0.1186366,
   0.1200538,
   0.1207536,
   0.1285075,
   0.1323365,
   0.1353981,
   0.1404954,
   0.1487856,
   0.1558159,
   0.1679338,
   0.1785215,
   0.1881259,
   0.1970145,
   0.2256954,
   0.2363234,
   0.2455013,
   0.2538227,
   0.2615487,
   0.2757369,
   0.288708,
   0.3007813,
   0.3036833,
   0.3124639,
   0.3185371,
   0.3232456,
   0.3273501,
   0.3345739,
   0.346955,
   0.357847,
   0.3678345,
   0.3771823,
   0.3944975,
   0.4104625,
   0.4254162,
   0.4290223,
   0.4395076,
   0.4450766,
   0.4538964,
   0.4614165,
   0.474634,
   0.4864847,
   0.4974811,
   0.5078614,
   0.5272681,
   0.5453265,
   0.562357,
   0.5644242,
   0.570464,
   0.5770306,
   0.5819054,
   0.5901278,
   0.5973888,
   0.6104697,
   0.6224262,
   0.6336578,
   0.6443551,
   0.6645507,
   0.6835265,
   0.701553,
   0.7193023,
   0.7265497,
   0.7331546,
   0.7453397,
   0.7566915,
   0.7778622,
   0.7976449,
   0.8164185,
   0.8343871,
   0.8365836,
   0.8423706,
   0.8494295,
   0.8613619,
   0.872246,
   0.8825686,
   0.9021297,
   0.9206659,
   0.9384271,
   0.9555524,
   0.9621866,
   0.9677923,
   0.9779084,
   0.9965843,
   1.014195,
   1.031093,
   1.063284,
   1.068595,
   1.073158,
   1.081769,
   1.098135,
   1.129065,
   1.158362,
   1.166485,
   1.173943,
   1.188396,
   1.216156,
   1.242876,
   1.269221,
   1.294338,
   1.318664,
   1.342421,
   1.365376,
   1.387697,
   1.409466,
   1.430641,
   1.47145,
   1.51036,
   1.547557,
   1.583195,
   1.617398,
   1.650275,
   1.681917,
   1.712405,
   1.741812,
   1.7702,
   1.797626,
   1.824143,
   1.849795,
   1.874626,
   1.898675,
   1.921976,
   1.944563,
   1.966465,
   1.98771,
   2.008326,
   2.028334,
   2.04776,
   2.066622,
   2.084942,
   2.120027,
   2.15315,
   2.184434,
   2.213988,
   2.24191,
   2.268289,
   2.293208,
   2.316741,
   2.338956,
   2.359917,
   2.379681,
   2.398304,
   2.415836,
   2.432323,
   2.447811,
   2.462339,
   2.475947,
   2.488672,
   2.500548,
   2.511607,
   2.521881,
   2.531397,
   2.540185,
   2.54827,
   2.555678,
   2.562431,
   2.568554,
   2.574068,
   2.578993,
   2.58335,
   2.587158,
   2.593197,
   2.597248,
   2.59944,
   2.599889,
   2.598705,
   2.595991,
   2.591841,
   2.586345,
   2.579586,
   2.571642,
   2.562587,
   2.55249,
   2.541417,
   2.529428,
   2.516582,
   2.502935,
   2.488537,
   2.473438,
   2.457685,
   2.441322,
   2.42439,
   2.406931,
   2.38898,
   2.370575,
   2.351749,
   2.332535,
   2.312964,
   2.293064,
   2.272864,
   2.252391,
   2.231669,
   2.210723,
   2.189576,
   2.168248,
   2.146762,
   2.125137,
   2.103391,
   2.081542,
   2.059608,
   2.059608,
   2.059608,
   0};
   graph = new TGraph(247,Fit1D_Lb2SMM_M6_Norm[mass]_Comp[B3_smear]_fx43,Fit1D_Lb2SMM_M6_Norm[mass]_Comp[B3_smear]_fy43);
   graph->SetName("Fit1D_Lb2SMM_M6_Norm[mass]_Comp[B3_smear]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M6)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(12);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43 = new TH1F("Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43","Projection of Fit1D(Lb2SMM_M6)",247,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->SetMaximum(2.859878);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->SetStats(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBB3_smearcB43->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M6_Norm[mass]_Comp[B3_smear]43);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M6_Norm[mass]_Comp[background_M6]_fx44[95] = {
   5.926,
   5.926,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.958,
   5.962,
   5.964,
   5.966,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.971,
   5.972,
   5.974,
   5.978,
   5.98,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.01,
   6.014,
   6.018,
   6.022,
   6.026,
   6.03,
   6.034,
   6.038,
   6.042,
   6.046,
   6.05,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M6_Norm[mass]_Comp[background_M6]_fy44[95] = {
   0,
   0.422545,
   0.422545,
   0.4418196,
   0.4711643,
   0.5104514,
   0.5595532,
   0.6183421,
   0.6866904,
   0.8516069,
   0.9487623,
   1.062149,
   1.128157,
   1.205338,
   1.382234,
   1.761648,
   2.136566,
   2.335914,
   2.551492,
   2.811141,
   2.941854,
   3.03106,
   3.106172,
   3.177455,
   3.279117,
   3.441907,
   3.847298,
   4.653341,
   5.053977,
   5.431094,
   6.152096,
   6.851696,
   7.54662,
   8.244152,
   8.94798,
   9.660171,
   10.38189,
   11.11377,
   11.85605,
   12.60873,
   13.37163,
   14.14443,
   14.92669,
   15.71789,
   16.51748,
   17.3248,
   18.13918,
   18.9599,
   19.78623,
   20.61739,
   21.45257,
   22.29098,
   23.13177,
   23.97409,
   24.81709,
   25.6599,
   26.50162,
   27.34137,
   28.17824,
   29.01132,
   29.8397,
   30.66246,
   31.47866,
   32.28737,
   33.08765,
   33.87855,
   34.65913,
   35.42843,
   36.1855,
   36.92938,
   37.65909,
   38.37369,
   39.0722,
   39.75364,
   40.41704,
   41.06143,
   41.68583,
   42.28925,
   42.87072,
   43.42924,
   43.96383,
   44.47351,
   44.95728,
   45.41415,
   45.84313,
   46.24323,
   46.61344,
   46.95278,
   47.26024,
   47.53482,
   47.77554,
   47.98137,
   47.98137,
   47.98137,
   0};
   graph = new TGraph(95,Fit1D_Lb2SMM_M6_Norm[mass]_Comp[background_M6]_fx44,Fit1D_Lb2SMM_M6_Norm[mass]_Comp[background_M6]_fy44);
   graph->SetName("Fit1D_Lb2SMM_M6_Norm[mass]_Comp[background_M6]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M6)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44 = new TH1F("Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44","Projection of Fit1D(Lb2SMM_M6)",100,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->SetMaximum(52.77951);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->SetStats(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBbackground_M6cB44->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M6_Norm[mass]_Comp[background_M6]44);
   
   graph->Draw("l");
   
   Double_t Fit1D_Lb2SMM_M6_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx45[79] = {
   5.93,
   5.93,
   5.934,
   5.938,
   5.942,
   5.946,
   5.95,
   5.954,
   5.958,
   5.962,
   5.966,
   5.97,
   5.974,
   5.978,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.01,
   6.014,
   6.018,
   6.022,
   6.026,
   6.03,
   6.034,
   6.038,
   6.042,
   6.046,
   6.05,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.23};
   Double_t Fit1D_Lb2SMM_M6_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy45[79] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(79,Fit1D_Lb2SMM_M6_Norm[mass]_Comp[Lb2S_Lb2SMM]_fx45,Fit1D_Lb2SMM_M6_Norm[mass]_Comp[Lb2S_Lb2SMM]_fy45);
   graph->SetName("Fit1D_Lb2SMM_M6_Norm[mass]_Comp[Lb2S_Lb2SMM]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M6)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45 = new TH1F("Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45","Projection of Fit1D(Lb2SMM_M6)",100,5.9,6.26);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->SetMaximum(1.1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->SetStats(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB_CompoBLb2S_Lb2SMMcB45->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M6_Norm[mass]_Comp[Lb2S_Lb2SMM]45);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Lb2SMM_M6_Norm[mass]_fx46[95] = {
   5.926,
   5.926,
   5.93,
   5.932,
   5.934,
   5.936,
   5.938,
   5.94,
   5.942,
   5.946,
   5.948,
   5.95,
   5.951,
   5.952,
   5.954,
   5.958,
   5.962,
   5.964,
   5.966,
   5.968,
   5.969,
   5.9695,
   5.97,
   5.9705,
   5.971,
   5.972,
   5.974,
   5.978,
   5.98,
   5.982,
   5.986,
   5.99,
   5.994,
   5.998,
   6.002,
   6.006,
   6.01,
   6.014,
   6.018,
   6.022,
   6.026,
   6.03,
   6.034,
   6.038,
   6.042,
   6.046,
   6.05,
   6.054,
   6.058,
   6.062,
   6.066,
   6.07,
   6.074,
   6.078,
   6.082,
   6.086,
   6.09,
   6.094,
   6.098,
   6.102,
   6.106,
   6.11,
   6.114,
   6.118,
   6.122,
   6.126,
   6.13,
   6.134,
   6.138,
   6.142,
   6.146,
   6.15,
   6.154,
   6.158,
   6.162,
   6.166,
   6.17,
   6.174,
   6.178,
   6.182,
   6.186,
   6.19,
   6.194,
   6.198,
   6.202,
   6.206,
   6.21,
   6.214,
   6.218,
   6.222,
   6.226,
   6.23,
   6.23,
   6.234,
   6.234};
   Double_t Fit1D_Lb2SMM_M6_Norm[mass]_fy46[95] = {
   0,
   0.422545,
   0.422545,
   0.4418196,
   0.4711643,
   0.5104514,
   0.5595532,
   0.6183421,
   0.6866904,
   0.8516069,
   0.9487623,
   1.062149,
   1.128157,
   1.205338,
   1.382234,
   1.761648,
   2.136566,
   2.335914,
   2.551492,
   2.811141,
   2.941854,
   3.03106,
   3.106172,
   3.177455,
   3.279117,
   3.441907,
   3.847298,
   4.653341,
   5.053977,
   5.431094,
   6.152096,
   6.851696,
   7.54662,
   8.244152,
   8.94798,
   9.660171,
   10.38189,
   11.11377,
   11.85605,
   12.60873,
   13.37163,
   14.14443,
   14.92669,
   15.71789,
   16.51748,
   17.3248,
   18.13918,
   18.9599,
   19.78623,
   20.61739,
   21.45257,
   22.29098,
   23.13177,
   23.97409,
   24.81709,
   25.6599,
   26.50162,
   27.34137,
   28.17824,
   29.01132,
   29.8397,
   30.66246,
   31.47866,
   32.28737,
   33.08765,
   33.87855,
   34.65913,
   35.42843,
   36.1855,
   36.92938,
   37.65909,
   38.37369,
   39.0722,
   39.75364,
   40.41704,
   41.06143,
   41.68583,
   42.28925,
   42.87072,
   43.42924,
   43.96383,
   44.47351,
   44.95728,
   45.41415,
   45.84313,
   46.24323,
   46.61344,
   46.95278,
   47.26024,
   47.53482,
   47.77554,
   47.98137,
   47.98137,
   47.98137,
   0};
   graph = new TGraph(95,Fit1D_Lb2SMM_M6_Norm[mass]_fx46,Fit1D_Lb2SMM_M6_Norm[mass]_fy46);
   graph->SetName("Fit1D_Lb2SMM_M6_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Lb2SMM_M6)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46 = new TH1F("Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46","Projection of Fit1D(Lb2SMM_M6)",100,5.8952,6.2648);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->SetMinimum(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->SetMaximum(52.77951);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->SetDirectory(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->SetStats(0);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->SetMarkerStyle(20);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->SetMarkerSize(1.2);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Lb2SMM_M6_NormoBmasscB46->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Lb2SMM_M6_Norm[mass]46);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM2]_fx3007[75] = {
   5.932,
   5.936,
   5.94,
   5.944,
   5.948,
   5.952,
   5.956,
   5.96,
   5.964,
   5.968,
   5.972,
   5.976,
   5.98,
   5.984,
   5.988,
   5.992,
   5.996,
   6,
   6.004,
   6.008,
   6.012,
   6.016,
   6.02,
   6.024,
   6.028,
   6.032,
   6.036,
   6.04,
   6.044,
   6.048,
   6.052,
   6.056,
   6.06,
   6.064,
   6.068,
   6.072,
   6.076,
   6.08,
   6.084,
   6.088,
   6.092,
   6.096,
   6.1,
   6.104,
   6.108,
   6.112,
   6.116,
   6.12,
   6.124,
   6.128,
   6.132,
   6.136,
   6.14,
   6.144,
   6.148,
   6.152,
   6.156,
   6.16,
   6.164,
   6.168,
   6.172,
   6.176,
   6.18,
   6.184,
   6.188,
   6.192,
   6.196,
   6.2,
   6.204,
   6.208,
   6.212,
   6.216,
   6.22,
   6.224,
   6.228};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM2]_fy3007[75] = {
   1,
   0,
   1,
   1,
   2,
   1,
   0,
   3,
   2,
   4,
   1,
   1,
   8,
   2,
   3,
   4,
   11,
   7,
   8,
   10,
   15,
   11,
   11,
   8,
   15,
   18,
   19,
   15,
   17,
   17,
   19,
   22,
   19,
   27,
   27,
   20,
   18,
   23,
   33,
   24,
   26,
   17,
   35,
   39,
   32,
   32,
   30,
   35,
   30,
   32,
   43,
   48,
   30,
   45,
   36,
   41,
   37,
   41,
   44,
   29,
   35,
   39,
   46,
   34,
   42,
   41,
   44,
   31,
   53,
   48,
   53,
   53,
   60,
   43,
   44};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM2]_felx3007[75] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM2]_fely3007[75] = {
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   1.632705,
   1.291815,
   1.914339,
   0.8272462,
   0.8272462,
   2.768386,
   1.291815,
   1.632705,
   1.914339,
   3.265579,
   2.58147,
   2.768386,
   3.108694,
   3.82938,
   3.265579,
   3.265579,
   2.768386,
   3.82938,
   4.202887,
   4.320219,
   3.82938,
   4.082184,
   4.082184,
   4.320219,
   4.654502,
   4.320219,
   5.163771,
   5.163771,
   4.434448,
   4.202887,
   4.760717,
   5.715302,
   4.864612,
   5.066015,
   4.082184,
   5.887675,
   6.218102,
   5.627135,
   5.627135,
   5.446522,
   5.887675,
   5.446522,
   5.627135,
   6.531834,
   6.903979,
   5.446522,
   6.683179,
   5.971996,
   6.376898,
   6.055143,
   6.376898,
   6.60794,
   5.353932,
   5.887675,
   6.218102,
   6.757581,
   5.802128,
   6.454831,
   6.376898,
   6.60794,
   5.537565,
   7.257065,
   6.903979,
   7.257065,
   7.257065,
   7.724317,
   6.531834,
   6.60794};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM2]_fehx3007[75] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_Cut[sampleA==sampleA::MM2]_fehy3007[75] = {
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.918186,
   2.63786,
   3.162753,
   2.299527,
   2.299527,
   3.945142,
   2.63786,
   2.918186,
   3.162753,
   4.416521,
   3.770281,
   3.945142,
   4.26695,
   4.958738,
   4.416521,
   4.416521,
   3.945142,
   4.958738,
   5.321007,
   5.435196,
   4.958738,
   5.203719,
   5.203719,
   5.435196,
   5.761366,
   5.435196,
   6.260244,
   6.260244,
   5.546519,
   5.321007,
   5.865235,
   6.802567,
   5.966932,
   6.164324,
   5.203719,
   6.97241,
   7.298372,
   6.715753,
   6.715753,
   6.538046,
   6.97241,
   6.538046,
   6.715753,
   7.608278,
   7.97633,
   6.538046,
   7.757905,
   7.055545,
   7.455185,
   7.137555,
   7.455185,
   7.68351,
   6.44702,
   6.97241,
   7.298372,
   7.831489,
   6.888101,
   7.53218,
   7.455185,
   7.68351,
   6.627601,
   8.325916,
   7.97633,
   8.325916,
   8.325916,
   8.789023,
   7.608278,
   7.68351};
   grae = new TGraphAsymmErrors(75,h_ds_1000_Cut[sampleA==sampleA::MM2]_fx3007,h_ds_1000_Cut[sampleA==sampleA::MM2]_fy3007,h_ds_1000_Cut[sampleA==sampleA::MM2]_felx3007,h_ds_1000_Cut[sampleA==sampleA::MM2]_fehx3007,h_ds_1000_Cut[sampleA==sampleA::MM2]_fely3007,h_ds_1000_Cut[sampleA==sampleA::MM2]_fehy3007);
   grae->SetName("h_ds_1000_Cut[sampleA==sampleA::MM2]");
   grae->SetTitle("Histogram of ds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007 = new TH1F("Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007","Histogram of ds_1000_plot__mass",100,5.9,6.26);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->SetMinimum(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->SetMaximum(75.66793);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->SetDirectory(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->SetStats(0);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->SetMarkerStyle(20);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutoBsampleAeQeQsampleAcLcLMM2cB3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_Cut[sampleA==sampleA::MM2]3007);
   
   grae->Draw("zp");
   
   TH1D *frame_132c49f0__14 = new TH1D("frame_132c49f0__14","A RooPlot of \"\"",75,5.9303,6.2297);
   frame_132c49f0__14->SetBinContent(1,72.22847);
   frame_132c49f0__14->SetMinimum(0.0001);
   frame_132c49f0__14->SetMaximum(119.999);
   frame_132c49f0__14->SetEntries(1);
   frame_132c49f0__14->SetDirectory(0);
   frame_132c49f0__14->SetStats(0);
   frame_132c49f0__14->SetMarkerStyle(20);
   frame_132c49f0__14->SetMarkerSize(1.2);
   frame_132c49f0__14->GetXaxis()->SetNdivisions(512);
   frame_132c49f0__14->GetXaxis()->SetLabelFont(133);
   frame_132c49f0__14->GetXaxis()->SetLabelOffset(0.015);
   frame_132c49f0__14->GetXaxis()->SetLabelSize(36);
   frame_132c49f0__14->GetXaxis()->SetTitleSize(-1);
   frame_132c49f0__14->GetXaxis()->SetTitleOffset(1);
   frame_132c49f0__14->GetXaxis()->SetTitleFont(132);
   frame_132c49f0__14->GetYaxis()->SetNdivisions(504);
   frame_132c49f0__14->GetYaxis()->SetLabelFont(133);
   frame_132c49f0__14->GetYaxis()->SetLabelSize(36);
   frame_132c49f0__14->GetYaxis()->SetTitleSize(0.05);
   frame_132c49f0__14->GetYaxis()->SetTitleFont(132);
   frame_132c49f0__14->GetZaxis()->SetLabelFont(132);
   frame_132c49f0__14->GetZaxis()->SetLabelSize(0.05);
   frame_132c49f0__14->GetZaxis()->SetTitleSize(0.05);
   frame_132c49f0__14->GetZaxis()->SetTitleOffset(1);
   frame_132c49f0__14->GetZaxis()->SetTitleFont(132);
   frame_132c49f0__14->Draw("AXISSAME");
   glPad_glCanvas_0_0->Modified();
   glCanvas->cd();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4.C <==
void SIGMA_SUBTRACTED_BOTH()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Jan 30 09:15:32 2020) by ROOT version 6.18/04
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",7,54,1002,1026);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.713855,-98.05531,6.01506,719.0722);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: glPad_glCanvas_0_1
   TPad *glPad_glCanvas_0_1 = new TPad("glPad_glCanvas_0_1", "",0,0.535,0.95,1);
   glPad_glCanvas_0_1->Draw();
   glPad_glCanvas_0_1->cd();
   glPad_glCanvas_0_1->Range(5.714178,0.0001,5.99975,896.3855);
   glPad_glCanvas_0_1->SetFillColor(0);
   glPad_glCanvas_0_1->SetBorderMode(0);
   glPad_glCanvas_0_1->SetBorderSize(0);
   glPad_glCanvas_0_1->SetTickx(1);
   glPad_glCanvas_0_1->SetTicky(1);
   glPad_glCanvas_0_1->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_1->SetRightMargin(0);
   glPad_glCanvas_0_1->SetBottomMargin(0);
   glPad_glCanvas_0_1->SetFrameBorderMode(0);
   glPad_glCanvas_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1090__1 = new TH1D("h_1090__1","",125,5.75025,5.99975);
   h_1090__1->SetBinContent(5,9);
   h_1090__1->SetBinContent(6,42);
   h_1090__1->SetBinContent(7,61);
   h_1090__1->SetBinContent(8,62);
   h_1090__1->SetBinContent(9,89);
   h_1090__1->SetBinContent(10,109);
   h_1090__1->SetBinContent(11,82);
   h_1090__1->SetBinContent(12,98);
   h_1090__1->SetBinContent(13,112);
   h_1090__1->SetBinContent(14,120);
   h_1090__1->SetBinContent(15,159);
   h_1090__1->SetBinContent(16,125);
   h_1090__1->SetBinContent(17,128);
   h_1090__1->SetBinContent(18,126);
   h_1090__1->SetBinContent(19,128);
   h_1090__1->SetBinContent(20,165);
   h_1090__1->SetBinContent(21,186);
   h_1090__1->SetBinContent(22,168);
   h_1090__1->SetBinContent(23,192);
   h_1090__1->SetBinContent(24,216);
   h_1090__1->SetBinContent(25,192);
   h_1090__1->SetBinContent(26,215);
   h_1090__1->SetBinContent(27,218);
   h_1090__1->SetBinContent(28,294);
   h_1090__1->SetBinContent(29,311);
   h_1090__1->SetBinContent(30,442);
   h_1090__1->SetBinContent(31,511);
   h_1090__1->SetBinContent(32,431);
   h_1090__1->SetBinContent(33,461);
   h_1090__1->SetBinContent(34,479);
   h_1090__1->SetBinContent(35,363);
   h_1090__1->SetBinContent(36,375);
   h_1090__1->SetBinContent(37,424);
   h_1090__1->SetBinContent(38,401);
   h_1090__1->SetBinContent(39,495);
   h_1090__1->SetBinContent(40,563);
   h_1090__1->SetBinContent(41,574);
   h_1090__1->SetBinContent(42,620);
   h_1090__1->SetBinContent(43,621);
   h_1090__1->SetBinContent(44,545);
   h_1090__1->SetBinContent(45,416);
   h_1090__1->SetBinContent(46,362);
   h_1090__1->SetBinContent(47,362);
   h_1090__1->SetBinContent(48,331);
   h_1090__1->SetBinContent(49,308);
   h_1090__1->SetBinContent(50,321);
   h_1090__1->SetBinContent(51,318);
   h_1090__1->SetBinContent(52,319);
   h_1090__1->SetBinContent(53,279);
   h_1090__1->SetBinContent(54,277);
   h_1090__1->SetBinContent(55,302);
   h_1090__1->SetBinContent(56,311);
   h_1090__1->SetBinContent(57,278);
   h_1090__1->SetBinContent(58,302);
   h_1090__1->SetBinContent(59,307);
   h_1090__1->SetBinContent(60,275);
   h_1090__1->SetBinContent(61,280);
   h_1090__1->SetBinContent(62,280);
   h_1090__1->SetBinContent(63,286);
   h_1090__1->SetBinContent(64,249);
   h_1090__1->SetBinContent(65,235);
   h_1090__1->SetBinContent(66,230);
   h_1090__1->SetBinContent(67,249);
   h_1090__1->SetBinContent(68,277);
   h_1090__1->SetBinContent(69,242);
   h_1090__1->SetBinContent(70,260);
   h_1090__1->SetBinContent(71,225);
   h_1090__1->SetBinContent(72,222);
   h_1090__1->SetBinContent(73,203);
   h_1090__1->SetBinContent(74,237);
   h_1090__1->SetBinContent(75,203);
   h_1090__1->SetBinContent(76,211);
   h_1090__1->SetBinContent(77,181);
   h_1090__1->SetBinContent(78,190);
   h_1090__1->SetBinContent(79,200);
   h_1090__1->SetBinContent(80,179);
   h_1090__1->SetBinContent(81,184);
   h_1090__1->SetBinContent(82,151);
   h_1090__1->SetBinContent(83,164);
   h_1090__1->SetBinContent(84,162);
   h_1090__1->SetBinContent(85,153);
   h_1090__1->SetBinContent(86,157);
   h_1090__1->SetBinContent(87,148);
   h_1090__1->SetBinContent(88,109);
   h_1090__1->SetBinContent(89,152);
   h_1090__1->SetBinContent(90,122);
   h_1090__1->SetBinContent(91,103);
   h_1090__1->SetBinContent(92,105);
   h_1090__1->SetBinContent(93,98);
   h_1090__1->SetBinContent(94,69);
   h_1090__1->SetBinContent(95,82);
   h_1090__1->SetBinContent(96,71);
   h_1090__1->SetBinContent(97,78);
   h_1090__1->SetBinContent(98,72);
   h_1090__1->SetBinContent(99,59);
   h_1090__1->SetBinContent(100,70);
   h_1090__1->SetBinContent(101,44);
   h_1090__1->SetBinContent(102,46);
   h_1090__1->SetBinContent(103,44);
   h_1090__1->SetBinContent(104,40);
   h_1090__1->SetBinContent(105,43);
   h_1090__1->SetBinContent(106,34);
   h_1090__1->SetBinContent(107,34);
   h_1090__1->SetBinContent(108,33);
   h_1090__1->SetBinContent(109,23);
   h_1090__1->SetBinContent(110,28);
   h_1090__1->SetBinContent(111,13);
   h_1090__1->SetBinContent(112,25);
   h_1090__1->SetBinContent(113,13);
   h_1090__1->SetBinContent(114,9);
   h_1090__1->SetBinContent(115,12);
   h_1090__1->SetBinContent(116,12);
   h_1090__1->SetBinContent(117,8);
   h_1090__1->SetBinContent(118,6);
   h_1090__1->SetBinContent(119,8);
   h_1090__1->SetBinContent(120,5);
   h_1090__1->SetBinContent(122,5);
   h_1090__1->SetBinContent(123,3);
   h_1090__1->SetBinError(5,3);
   h_1090__1->SetBinError(6,6.480741);
   h_1090__1->SetBinError(7,7.81025);
   h_1090__1->SetBinError(8,7.874008);
   h_1090__1->SetBinError(9,9.433981);
   h_1090__1->SetBinError(10,10.44031);
   h_1090__1->SetBinError(11,9.055385);
   h_1090__1->SetBinError(12,9.899495);
   h_1090__1->SetBinError(13,10.58301);
   h_1090__1->SetBinError(14,10.95445);
   h_1090__1->SetBinError(15,12.60952);
   h_1090__1->SetBinError(16,11.18034);
   h_1090__1->SetBinError(17,11.31371);
   h_1090__1->SetBinError(18,11.22497);
   h_1090__1->SetBinError(19,11.31371);
   h_1090__1->SetBinError(20,12.84523);
   h_1090__1->SetBinError(21,13.63818);
   h_1090__1->SetBinError(22,12.96148);
   h_1090__1->SetBinError(23,13.85641);
   h_1090__1->SetBinError(24,14.69694);
   h_1090__1->SetBinError(25,13.85641);
   h_1090__1->SetBinError(26,14.66288);
   h_1090__1->SetBinError(27,14.76482);
   h_1090__1->SetBinError(28,17.14643);
   h_1090__1->SetBinError(29,17.63519);
   h_1090__1->SetBinError(30,21.0238);
   h_1090__1->SetBinError(31,22.60531);
   h_1090__1->SetBinError(32,20.76054);
   h_1090__1->SetBinError(33,21.47091);
   h_1090__1->SetBinError(34,21.88607);
   h_1090__1->SetBinError(35,19.05256);
   h_1090__1->SetBinError(36,19.36492);
   h_1090__1->SetBinError(37,20.59126);
   h_1090__1->SetBinError(38,20.02498);
   h_1090__1->SetBinError(39,22.2486);
   h_1090__1->SetBinError(40,23.72762);
   h_1090__1->SetBinError(41,23.9583);
   h_1090__1->SetBinError(42,24.8998);
   h_1090__1->SetBinError(43,24.91987);
   h_1090__1->SetBinError(44,23.34524);
   h_1090__1->SetBinError(45,20.39608);
   h_1090__1->SetBinError(46,19.0263);
   h_1090__1->SetBinError(47,19.0263);
   h_1090__1->SetBinError(48,18.19341);
   h_1090__1->SetBinError(49,17.54993);
   h_1090__1->SetBinError(50,17.91647);
   h_1090__1->SetBinError(51,17.83255);
   h_1090__1->SetBinError(52,17.86057);
   h_1090__1->SetBinError(53,16.70329);
   h_1090__1->SetBinError(54,16.64332);
   h_1090__1->SetBinError(55,17.37815);
   h_1090__1->SetBinError(56,17.63519);
   h_1090__1->SetBinError(57,16.67333);
   h_1090__1->SetBinError(58,17.37815);
   h_1090__1->SetBinError(59,17.52142);
   h_1090__1->SetBinError(60,16.58312);
   h_1090__1->SetBinError(61,16.7332);
   h_1090__1->SetBinError(62,16.7332);
   h_1090__1->SetBinError(63,16.91153);
   h_1090__1->SetBinError(64,15.77973);
   h_1090__1->SetBinError(65,15.32971);
   h_1090__1->SetBinError(66,15.16575);
   h_1090__1->SetBinError(67,15.77973);
   h_1090__1->SetBinError(68,16.64332);
   h_1090__1->SetBinError(69,15.55635);
   h_1090__1->SetBinError(70,16.12452);
   h_1090__1->SetBinError(71,15);
   h_1090__1->SetBinError(72,14.89966);
   h_1090__1->SetBinError(73,14.24781);
   h_1090__1->SetBinError(74,15.3948);
   h_1090__1->SetBinError(75,14.24781);
   h_1090__1->SetBinError(76,14.52584);
   h_1090__1->SetBinError(77,13.45362);
   h_1090__1->SetBinError(78,13.78405);
   h_1090__1->SetBinError(79,14.14214);
   h_1090__1->SetBinError(80,13.37909);
   h_1090__1->SetBinError(81,13.56466);
   h_1090__1->SetBinError(82,12.28821);
   h_1090__1->SetBinError(83,12.80625);
   h_1090__1->SetBinError(84,12.72792);
   h_1090__1->SetBinError(85,12.36932);
   h_1090__1->SetBinError(86,12.52996);
   h_1090__1->SetBinError(87,12.16553);
   h_1090__1->SetBinError(88,10.44031);
   h_1090__1->SetBinError(89,12.32883);
   h_1090__1->SetBinError(90,11.04536);
   h_1090__1->SetBinError(91,10.14889);
   h_1090__1->SetBinError(92,10.24695);
   h_1090__1->SetBinError(93,9.899495);
   h_1090__1->SetBinError(94,8.306624);
   h_1090__1->SetBinError(95,9.055385);
   h_1090__1->SetBinError(96,8.42615);
   h_1090__1->SetBinError(97,8.831761);
   h_1090__1->SetBinError(98,8.485281);
   h_1090__1->SetBinError(99,7.681146);
   h_1090__1->SetBinError(100,8.3666);
   h_1090__1->SetBinError(101,6.63325);
   h_1090__1->SetBinError(102,6.78233);
   h_1090__1->SetBinError(103,6.63325);
   h_1090__1->SetBinError(104,6.324555);
   h_1090__1->SetBinError(105,6.557439);
   h_1090__1->SetBinError(106,5.830952);
   h_1090__1->SetBinError(107,5.830952);
   h_1090__1->SetBinError(108,5.744563);
   h_1090__1->SetBinError(109,4.795832);
   h_1090__1->SetBinError(110,5.291503);
   h_1090__1->SetBinError(111,3.605551);
   h_1090__1->SetBinError(112,5);
   h_1090__1->SetBinError(113,3.605551);
   h_1090__1->SetBinError(114,3);
   h_1090__1->SetBinError(115,3.464102);
   h_1090__1->SetBinError(116,3.464102);
   h_1090__1->SetBinError(117,2.828427);
   h_1090__1->SetBinError(118,2.44949);
   h_1090__1->SetBinError(119,2.828427);
   h_1090__1->SetBinError(120,2.236068);
   h_1090__1->SetBinError(122,2.236068);
   h_1090__1->SetBinError(123,1.732051);
   h_1090__1->SetMinimum(0.0001);
   h_1090__1->SetMaximum(800);
   h_1090__1->SetEntries(11958);
   h_1090__1->SetStats(0);
   h_1090__1->SetLineColor(2);
   h_1090__1->SetMarkerColor(2);
   h_1090__1->SetMarkerStyle(20);
   h_1090__1->SetMarkerSize(1.2);
   h_1090__1->GetXaxis()->SetNdivisions(505);
   h_1090__1->GetXaxis()->SetLabelFont(133);
   h_1090__1->GetXaxis()->SetLabelOffset(0.015);
   h_1090__1->GetXaxis()->SetLabelSize(36);
   h_1090__1->GetXaxis()->SetTitleSize(-1);
   h_1090__1->GetXaxis()->SetTitleOffset(1);
   h_1090__1->GetXaxis()->SetTitleFont(132);
   h_1090__1->GetYaxis()->SetLabelFont(133);
   h_1090__1->GetYaxis()->SetLabelSize(36);
   h_1090__1->GetYaxis()->SetTitleSize(0.05);
   h_1090__1->GetYaxis()->SetTitleFont(132);
   h_1090__1->GetZaxis()->SetLabelFont(133);
   h_1090__1->GetZaxis()->SetLabelSize(36);
   h_1090__1->GetZaxis()->SetTitleSize(0.05);
   h_1090__1->GetZaxis()->SetTitleOffset(1);
   h_1090__1->GetZaxis()->SetTitleFont(132);
   h_1090__1->Draw("");
   
   TH1D *h_1180__2 = new TH1D("h_1180__2","",125,5.75,6);
   h_1180__2->SetBinContent(5,6);
   h_1180__2->SetBinContent(6,36);
   h_1180__2->SetBinContent(7,48);
   h_1180__2->SetBinContent(8,74);
   h_1180__2->SetBinContent(9,75);
   h_1180__2->SetBinContent(10,75);
   h_1180__2->SetBinContent(11,80);
   h_1180__2->SetBinContent(12,94);
   h_1180__2->SetBinContent(13,112);
   h_1180__2->SetBinContent(14,99);
   h_1180__2->SetBinContent(15,117);
   h_1180__2->SetBinContent(16,87);
   h_1180__2->SetBinContent(17,90);
   h_1180__2->SetBinContent(18,112);
   h_1180__2->SetBinContent(19,120);
   h_1180__2->SetBinContent(20,137);
   h_1180__2->SetBinContent(21,172);
   h_1180__2->SetBinContent(22,143);
   h_1180__2->SetBinContent(23,135);
   h_1180__2->SetBinContent(24,185);
   h_1180__2->SetBinContent(25,192);
   h_1180__2->SetBinContent(26,157);
   h_1180__2->SetBinContent(27,175);
   h_1180__2->SetBinContent(28,220);
   h_1180__2->SetBinContent(29,241);
   h_1180__2->SetBinContent(30,273);
   h_1180__2->SetBinContent(31,312);
   h_1180__2->SetBinContent(32,268);
   h_1180__2->SetBinContent(33,321);
   h_1180__2->SetBinContent(34,328);
   h_1180__2->SetBinContent(35,268);
   h_1180__2->SetBinContent(36,277);
   h_1180__2->SetBinContent(37,271);
   h_1180__2->SetBinContent(38,288);
   h_1180__2->SetBinContent(39,351);
   h_1180__2->SetBinContent(40,395);
   h_1180__2->SetBinContent(41,394);
   h_1180__2->SetBinContent(42,397);
   h_1180__2->SetBinContent(43,386);
   h_1180__2->SetBinContent(44,343);
   h_1180__2->SetBinContent(45,311);
   h_1180__2->SetBinContent(46,265);
   h_1180__2->SetBinContent(47,268);
   h_1180__2->SetBinContent(48,272);
   h_1180__2->SetBinContent(49,225);
   h_1180__2->SetBinContent(50,210);
   h_1180__2->SetBinContent(51,227);
   h_1180__2->SetBinContent(52,248);
   h_1180__2->SetBinContent(53,230);
   h_1180__2->SetBinContent(54,243);
   h_1180__2->SetBinContent(55,216);
   h_1180__2->SetBinContent(56,234);
   h_1180__2->SetBinContent(57,218);
   h_1180__2->SetBinContent(58,219);
   h_1180__2->SetBinContent(59,233);
   h_1180__2->SetBinContent(60,183);
   h_1180__2->SetBinContent(61,190);
   h_1180__2->SetBinContent(62,212);
   h_1180__2->SetBinContent(63,188);
   h_1180__2->SetBinContent(64,175);
   h_1180__2->SetBinContent(65,200);
   h_1180__2->SetBinContent(66,169);
   h_1180__2->SetBinContent(67,200);
   h_1180__2->SetBinContent(68,187);
   h_1180__2->SetBinContent(69,197);
   h_1180__2->SetBinContent(70,176);
   h_1180__2->SetBinContent(71,179);
   h_1180__2->SetBinContent(72,162);
   h_1180__2->SetBinContent(73,166);
   h_1180__2->SetBinContent(74,179);
   h_1180__2->SetBinContent(75,188);
   h_1180__2->SetBinContent(76,148);
   h_1180__2->SetBinContent(77,159);
   h_1180__2->SetBinContent(78,137);
   h_1180__2->SetBinContent(79,139);
   h_1180__2->SetBinContent(80,119);
   h_1180__2->SetBinContent(81,150);
   h_1180__2->SetBinContent(82,116);
   h_1180__2->SetBinContent(83,123);
   h_1180__2->SetBinContent(84,123);
   h_1180__2->SetBinContent(85,137);
   h_1180__2->SetBinContent(86,115);
   h_1180__2->SetBinContent(87,101);
   h_1180__2->SetBinContent(88,104);
   h_1180__2->SetBinContent(89,104);
   h_1180__2->SetBinContent(90,96);
   h_1180__2->SetBinContent(91,93);
   h_1180__2->SetBinContent(92,87);
   h_1180__2->SetBinContent(93,72);
   h_1180__2->SetBinContent(94,52);
   h_1180__2->SetBinContent(95,64);
   h_1180__2->SetBinContent(96,62);
   h_1180__2->SetBinContent(97,57);
   h_1180__2->SetBinContent(98,63);
   h_1180__2->SetBinContent(99,46);
   h_1180__2->SetBinContent(100,26);
   h_1180__2->SetBinContent(101,42);
   h_1180__2->SetBinContent(102,38);
   h_1180__2->SetBinContent(103,33);
   h_1180__2->SetBinContent(104,45);
   h_1180__2->SetBinContent(105,45);
   h_1180__2->SetBinContent(106,27);
   h_1180__2->SetBinContent(107,29);
   h_1180__2->SetBinContent(108,16);
   h_1180__2->SetBinContent(109,30);
   h_1180__2->SetBinContent(110,22);
   h_1180__2->SetBinContent(111,16);
   h_1180__2->SetBinContent(112,18);
   h_1180__2->SetBinContent(113,16);
   h_1180__2->SetBinContent(114,20);
   h_1180__2->SetBinContent(115,16);
   h_1180__2->SetBinContent(116,11);
   h_1180__2->SetBinContent(117,11);
   h_1180__2->SetBinContent(118,7);
   h_1180__2->SetBinContent(119,5);
   h_1180__2->SetBinContent(120,7);
   h_1180__2->SetBinContent(121,4);
   h_1180__2->SetBinContent(122,2);
   h_1180__2->SetBinContent(123,5);
   h_1180__2->SetBinContent(124,1);
   h_1180__2->SetBinContent(125,1);
   h_1180__2->SetBinError(5,2.44949);
   h_1180__2->SetBinError(6,6);
   h_1180__2->SetBinError(7,6.928203);
   h_1180__2->SetBinError(8,8.602325);
   h_1180__2->SetBinError(9,8.660254);
   h_1180__2->SetBinError(10,8.660254);
   h_1180__2->SetBinError(11,8.944272);
   h_1180__2->SetBinError(12,9.69536);
   h_1180__2->SetBinError(13,10.58301);
   h_1180__2->SetBinError(14,9.949874);
   h_1180__2->SetBinError(15,10.81665);
   h_1180__2->SetBinError(16,9.327379);
   h_1180__2->SetBinError(17,9.486833);
   h_1180__2->SetBinError(18,10.58301);
   h_1180__2->SetBinError(19,10.95445);
   h_1180__2->SetBinError(20,11.7047);
   h_1180__2->SetBinError(21,13.11488);
   h_1180__2->SetBinError(22,11.95826);
   h_1180__2->SetBinError(23,11.61895);
   h_1180__2->SetBinError(24,13.60147);
   h_1180__2->SetBinError(25,13.85641);
   h_1180__2->SetBinError(26,12.52996);
   h_1180__2->SetBinError(27,13.22876);
   h_1180__2->SetBinError(28,14.8324);
   h_1180__2->SetBinError(29,15.52417);
   h_1180__2->SetBinError(30,16.52271);
   h_1180__2->SetBinError(31,17.66352);
   h_1180__2->SetBinError(32,16.37071);
   h_1180__2->SetBinError(33,17.91647);
   h_1180__2->SetBinError(34,18.11077);
   h_1180__2->SetBinError(35,16.37071);
   h_1180__2->SetBinError(36,16.64332);
   h_1180__2->SetBinError(37,16.46208);
   h_1180__2->SetBinError(38,16.97056);
   h_1180__2->SetBinError(39,18.73499);
   h_1180__2->SetBinError(40,19.87461);
   h_1180__2->SetBinError(41,19.84943);
   h_1180__2->SetBinError(42,19.92486);
   h_1180__2->SetBinError(43,19.64688);
   h_1180__2->SetBinError(44,18.52026);
   h_1180__2->SetBinError(45,17.63519);
   h_1180__2->SetBinError(46,16.27882);
   h_1180__2->SetBinError(47,16.37071);
   h_1180__2->SetBinError(48,16.49242);
   h_1180__2->SetBinError(49,15);
   h_1180__2->SetBinError(50,14.49138);
   h_1180__2->SetBinError(51,15.06652);
   h_1180__2->SetBinError(52,15.74802);
   h_1180__2->SetBinError(53,15.16575);
   h_1180__2->SetBinError(54,15.58846);
   h_1180__2->SetBinError(55,14.69694);
   h_1180__2->SetBinError(56,15.29706);
   h_1180__2->SetBinError(57,14.76482);
   h_1180__2->SetBinError(58,14.79865);
   h_1180__2->SetBinError(59,15.26434);
   h_1180__2->SetBinError(60,13.52775);
   h_1180__2->SetBinError(61,13.78405);
   h_1180__2->SetBinError(62,14.56022);
   h_1180__2->SetBinError(63,13.71131);
   h_1180__2->SetBinError(64,13.22876);
   h_1180__2->SetBinError(65,14.14214);
   h_1180__2->SetBinError(66,13);
   h_1180__2->SetBinError(67,14.14214);
   h_1180__2->SetBinError(68,13.67479);
   h_1180__2->SetBinError(69,14.03567);
   h_1180__2->SetBinError(70,13.2665);
   h_1180__2->SetBinError(71,13.37909);
   h_1180__2->SetBinError(72,12.72792);
   h_1180__2->SetBinError(73,12.8841);
   h_1180__2->SetBinError(74,13.37909);
   h_1180__2->SetBinError(75,13.71131);
   h_1180__2->SetBinError(76,12.16553);
   h_1180__2->SetBinError(77,12.60952);
   h_1180__2->SetBinError(78,11.7047);
   h_1180__2->SetBinError(79,11.78983);
   h_1180__2->SetBinError(80,10.90871);
   h_1180__2->SetBinError(81,12.24745);
   h_1180__2->SetBinError(82,10.77033);
   h_1180__2->SetBinError(83,11.09054);
   h_1180__2->SetBinError(84,11.09054);
   h_1180__2->SetBinError(85,11.7047);
   h_1180__2->SetBinError(86,10.72381);
   h_1180__2->SetBinError(87,10.04988);
   h_1180__2->SetBinError(88,10.19804);
   h_1180__2->SetBinError(89,10.19804);
   h_1180__2->SetBinError(90,9.797959);
   h_1180__2->SetBinError(91,9.643651);
   h_1180__2->SetBinError(92,9.327379);
   h_1180__2->SetBinError(93,8.485281);
   h_1180__2->SetBinError(94,7.211103);
   h_1180__2->SetBinError(95,8);
   h_1180__2->SetBinError(96,7.874008);
   h_1180__2->SetBinError(97,7.549834);
   h_1180__2->SetBinError(98,7.937254);
   h_1180__2->SetBinError(99,6.78233);
   h_1180__2->SetBinError(100,5.09902);
   h_1180__2->SetBinError(101,6.480741);
   h_1180__2->SetBinError(102,6.164414);
   h_1180__2->SetBinError(103,5.744563);
   h_1180__2->SetBinError(104,6.708204);
   h_1180__2->SetBinError(105,6.708204);
   h_1180__2->SetBinError(106,5.196152);
   h_1180__2->SetBinError(107,5.385165);
   h_1180__2->SetBinError(108,4);
   h_1180__2->SetBinError(109,5.477226);
   h_1180__2->SetBinError(110,4.690416);
   h_1180__2->SetBinError(111,4);
   h_1180__2->SetBinError(112,4.242641);
   h_1180__2->SetBinError(113,4);
   h_1180__2->SetBinError(114,4.472136);
   h_1180__2->SetBinError(115,4);
   h_1180__2->SetBinError(116,3.316625);
   h_1180__2->SetBinError(117,3.316625);
   h_1180__2->SetBinError(118,2.645751);
   h_1180__2->SetBinError(119,2.236068);
   h_1180__2->SetBinError(120,2.645751);
   h_1180__2->SetBinError(121,2);
   h_1180__2->SetBinError(122,1.414214);
   h_1180__2->SetBinError(123,2.236068);
   h_1180__2->SetBinError(124,1);
   h_1180__2->SetBinError(125,1);
   h_1180__2->SetEntries(4793);
   h_1180__2->SetStats(0);
   h_1180__2->SetLineColor(4);
   h_1180__2->SetMarkerColor(4);
   h_1180__2->SetMarkerStyle(25);
   h_1180__2->SetMarkerSize(1.8);
   h_1180__2->GetXaxis()->SetNdivisions(505);
   h_1180__2->GetXaxis()->SetLabelFont(132);
   h_1180__2->GetXaxis()->SetLabelOffset(0.015);
   h_1180__2->GetXaxis()->SetLabelSize(0.05);
   h_1180__2->GetXaxis()->SetTitleSize(-1);
   h_1180__2->GetXaxis()->SetTitleOffset(1);
   h_1180__2->GetXaxis()->SetTitleFont(132);
   h_1180__2->GetYaxis()->SetLabelFont(132);
   h_1180__2->GetYaxis()->SetLabelSize(0.05);
   h_1180__2->GetYaxis()->SetTitleSize(0.05);
   h_1180__2->GetYaxis()->SetTitleFont(132);
   h_1180__2->GetZaxis()->SetLabelFont(132);
   h_1180__2->GetZaxis()->SetLabelSize(0.05);
   h_1180__2->GetZaxis()->SetTitleSize(0.05);
   h_1180__2->GetZaxis()->SetTitleOffset(1);
   h_1180__2->GetZaxis()->SetTitleFont(132);
   h_1180__2->Draw("hist same");
   glPad_glCanvas_0_1->Modified();
   glCanvas->cd();
  
// ------------>Primitives in pad: glPad_glCanvas_0_0
   TPad *glPad_glCanvas_0_0 = new TPad("glPad_glCanvas_0_0", "",0,0,0.95,0.535);
   glPad_glCanvas_0_0->Draw();
   glPad_glCanvas_0_0->cd();
   glPad_glCanvas_0_0->Range(5.714178,-138.1131,5.99975,299.999);
   glPad_glCanvas_0_0->SetFillColor(0);
   glPad_glCanvas_0_0->SetBorderMode(0);
   glPad_glCanvas_0_0->SetBorderSize(0);
   glPad_glCanvas_0_0->SetTickx(1);
   glPad_glCanvas_0_0->SetTicky(1);
   glPad_glCanvas_0_0->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_0->SetRightMargin(0);
   glPad_glCanvas_0_0->SetTopMargin(0);
   glPad_glCanvas_0_0->SetBottomMargin(0.2242991);
   glPad_glCanvas_0_0->SetFrameBorderMode(0);
   glPad_glCanvas_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1110__3 = new TH1D("h_1110__3","",125,5.75025,5.99975);
   h_1110__3->SetBinContent(5,3);
   h_1110__3->SetBinContent(6,6);
   h_1110__3->SetBinContent(7,13);
   h_1110__3->SetBinContent(8,-12);
   h_1110__3->SetBinContent(9,14);
   h_1110__3->SetBinContent(10,34);
   h_1110__3->SetBinContent(11,2);
   h_1110__3->SetBinContent(12,4);
   h_1110__3->SetBinContent(14,21);
   h_1110__3->SetBinContent(15,42);
   h_1110__3->SetBinContent(16,38);
   h_1110__3->SetBinContent(17,38);
   h_1110__3->SetBinContent(18,14);
   h_1110__3->SetBinContent(19,8);
   h_1110__3->SetBinContent(20,28);
   h_1110__3->SetBinContent(21,14);
   h_1110__3->SetBinContent(22,25);
   h_1110__3->SetBinContent(23,57);
   h_1110__3->SetBinContent(24,31);
   h_1110__3->SetBinContent(26,58);
   h_1110__3->SetBinContent(27,43);
   h_1110__3->SetBinContent(28,74);
   h_1110__3->SetBinContent(29,70);
   h_1110__3->SetBinContent(30,169);
   h_1110__3->SetBinContent(31,199);
   h_1110__3->SetBinContent(32,163);
   h_1110__3->SetBinContent(33,140);
   h_1110__3->SetBinContent(34,151);
   h_1110__3->SetBinContent(35,95);
   h_1110__3->SetBinContent(36,98);
   h_1110__3->SetBinContent(37,153);
   h_1110__3->SetBinContent(38,113);
   h_1110__3->SetBinContent(39,144);
   h_1110__3->SetBinContent(40,168);
   h_1110__3->SetBinContent(41,180);
   h_1110__3->SetBinContent(42,223);
   h_1110__3->SetBinContent(43,235);
   h_1110__3->SetBinContent(44,202);
   h_1110__3->SetBinContent(45,105);
   h_1110__3->SetBinContent(46,97);
   h_1110__3->SetBinContent(47,94);
   h_1110__3->SetBinContent(48,59);
   h_1110__3->SetBinContent(49,83);
   h_1110__3->SetBinContent(50,111);
   h_1110__3->SetBinContent(51,91);
   h_1110__3->SetBinContent(52,71);
   h_1110__3->SetBinContent(53,49);
   h_1110__3->SetBinContent(54,34);
   h_1110__3->SetBinContent(55,86);
   h_1110__3->SetBinContent(56,77);
   h_1110__3->SetBinContent(57,60);
   h_1110__3->SetBinContent(58,83);
   h_1110__3->SetBinContent(59,74);
   h_1110__3->SetBinContent(60,92);
   h_1110__3->SetBinContent(61,90);
   h_1110__3->SetBinContent(62,68);
   h_1110__3->SetBinContent(63,98);
   h_1110__3->SetBinContent(64,74);
   h_1110__3->SetBinContent(65,35);
   h_1110__3->SetBinContent(66,61);
   h_1110__3->SetBinContent(67,49);
   h_1110__3->SetBinContent(68,90);
   h_1110__3->SetBinContent(69,45);
   h_1110__3->SetBinContent(70,84);
   h_1110__3->SetBinContent(71,46);
   h_1110__3->SetBinContent(72,60);
   h_1110__3->SetBinContent(73,37);
   h_1110__3->SetBinContent(74,58);
   h_1110__3->SetBinContent(75,15);
   h_1110__3->SetBinContent(76,63);
   h_1110__3->SetBinContent(77,22);
   h_1110__3->SetBinContent(78,53);
   h_1110__3->SetBinContent(79,61);
   h_1110__3->SetBinContent(80,60);
   h_1110__3->SetBinContent(81,34);
   h_1110__3->SetBinContent(82,35);
   h_1110__3->SetBinContent(83,41);
   h_1110__3->SetBinContent(84,39);
   h_1110__3->SetBinContent(85,16);
   h_1110__3->SetBinContent(86,42);
   h_1110__3->SetBinContent(87,47);
   h_1110__3->SetBinContent(88,5);
   h_1110__3->SetBinContent(89,48);
   h_1110__3->SetBinContent(90,26);
   h_1110__3->SetBinContent(91,10);
   h_1110__3->SetBinContent(92,18);
   h_1110__3->SetBinContent(93,26);
   h_1110__3->SetBinContent(94,17);
   h_1110__3->SetBinContent(95,18);
   h_1110__3->SetBinContent(96,9);
   h_1110__3->SetBinContent(97,21);
   h_1110__3->SetBinContent(98,9);
   h_1110__3->SetBinContent(99,13);
   h_1110__3->SetBinContent(100,44);
   h_1110__3->SetBinContent(101,2);
   h_1110__3->SetBinContent(102,8);
   h_1110__3->SetBinContent(103,11);
   h_1110__3->SetBinContent(104,-5);
   h_1110__3->SetBinContent(105,-2);
   h_1110__3->SetBinContent(106,7);
   h_1110__3->SetBinContent(107,5);
   h_1110__3->SetBinContent(108,17);
   h_1110__3->SetBinContent(109,-7);
   h_1110__3->SetBinContent(110,6);
   h_1110__3->SetBinContent(111,-3);
   h_1110__3->SetBinContent(112,7);
   h_1110__3->SetBinContent(113,-3);
   h_1110__3->SetBinContent(114,-11);
   h_1110__3->SetBinContent(115,-4);
   h_1110__3->SetBinContent(116,1);
   h_1110__3->SetBinContent(117,-3);
   h_1110__3->SetBinContent(118,-1);
   h_1110__3->SetBinContent(119,3);
   h_1110__3->SetBinContent(120,-2);
   h_1110__3->SetBinContent(121,-4);
   h_1110__3->SetBinContent(122,3);
   h_1110__3->SetBinContent(123,-2);
   h_1110__3->SetBinContent(124,-1);
   h_1110__3->SetBinContent(125,-1);
   h_1110__3->SetBinError(5,3.872983);
   h_1110__3->SetBinError(6,8.831761);
   h_1110__3->SetBinError(7,10.44031);
   h_1110__3->SetBinError(8,11.6619);
   h_1110__3->SetBinError(9,12.80625);
   h_1110__3->SetBinError(10,13.56466);
   h_1110__3->SetBinError(11,12.72792);
   h_1110__3->SetBinError(12,13.85641);
   h_1110__3->SetBinError(13,14.96663);
   h_1110__3->SetBinError(14,14.79865);
   h_1110__3->SetBinError(15,16.61325);
   h_1110__3->SetBinError(16,14.56022);
   h_1110__3->SetBinError(17,14.76482);
   h_1110__3->SetBinError(18,15.42725);
   h_1110__3->SetBinError(19,15.74802);
   h_1110__3->SetBinError(20,17.37815);
   h_1110__3->SetBinError(21,18.92089);
   h_1110__3->SetBinError(22,17.63519);
   h_1110__3->SetBinError(23,18.08314);
   h_1110__3->SetBinError(24,20.02498);
   h_1110__3->SetBinError(25,19.59592);
   h_1110__3->SetBinError(26,19.2873);
   h_1110__3->SetBinError(27,19.82423);
   h_1110__3->SetBinError(28,22.67157);
   h_1110__3->SetBinError(29,23.49468);
   h_1110__3->SetBinError(30,26.73948);
   h_1110__3->SetBinError(31,28.68798);
   h_1110__3->SetBinError(32,26.43861);
   h_1110__3->SetBinError(33,27.96426);
   h_1110__3->SetBinError(34,28.40775);
   h_1110__3->SetBinError(35,25.11971);
   h_1110__3->SetBinError(36,25.53429);
   h_1110__3->SetBinError(37,26.36285);
   h_1110__3->SetBinError(38,26.24881);
   h_1110__3->SetBinError(39,29.08608);
   h_1110__3->SetBinError(40,30.95158);
   h_1110__3->SetBinError(41,31.1127);
   h_1110__3->SetBinError(42,31.89044);
   h_1110__3->SetBinError(43,31.73326);
   h_1110__3->SetBinError(44,29.79933);
   h_1110__3->SetBinError(45,26.96294);
   h_1110__3->SetBinError(46,25.03997);
   h_1110__3->SetBinError(47,25.0998);
   h_1110__3->SetBinError(48,24.55606);
   h_1110__3->SetBinError(49,23.08679);
   h_1110__3->SetBinError(50,23.04344);
   h_1110__3->SetBinError(51,23.34524);
   h_1110__3->SetBinError(52,23.81176);
   h_1110__3->SetBinError(53,22.56103);
   h_1110__3->SetBinError(54,22.80351);
   h_1110__3->SetBinError(55,22.75961);
   h_1110__3->SetBinError(56,23.34524);
   h_1110__3->SetBinError(57,22.27106);
   h_1110__3->SetBinError(58,22.82542);
   h_1110__3->SetBinError(59,23.2379);
   h_1110__3->SetBinError(60,21.40093);
   h_1110__3->SetBinError(61,21.67948);
   h_1110__3->SetBinError(62,22.18107);
   h_1110__3->SetBinError(63,21.77154);
   h_1110__3->SetBinError(64,20.59126);
   h_1110__3->SetBinError(65,20.85665);
   h_1110__3->SetBinError(66,19.97498);
   h_1110__3->SetBinError(67,21.18962);
   h_1110__3->SetBinError(68,21.54066);
   h_1110__3->SetBinError(69,20.95233);
   h_1110__3->SetBinError(70,20.88061);
   h_1110__3->SetBinError(71,20.09975);
   h_1110__3->SetBinError(72,19.59592);
   h_1110__3->SetBinError(73,19.20937);
   h_1110__3->SetBinError(74,20.39608);
   h_1110__3->SetBinError(75,19.77372);
   h_1110__3->SetBinError(76,18.9473);
   h_1110__3->SetBinError(77,18.43909);
   h_1110__3->SetBinError(78,18.08314);
   h_1110__3->SetBinError(79,18.41195);
   h_1110__3->SetBinError(80,17.26268);
   h_1110__3->SetBinError(81,18.27567);
   h_1110__3->SetBinError(82,16.34013);
   h_1110__3->SetBinError(83,16.94107);
   h_1110__3->SetBinError(84,16.88194);
   h_1110__3->SetBinError(85,17.02939);
   h_1110__3->SetBinError(86,16.49242);
   h_1110__3->SetBinError(87,15.77973);
   h_1110__3->SetBinError(88,14.59452);
   h_1110__3->SetBinError(89,16);
   h_1110__3->SetBinError(90,14.76482);
   h_1110__3->SetBinError(91,14);
   h_1110__3->SetBinError(92,13.85641);
   h_1110__3->SetBinError(93,13.0384);
   h_1110__3->SetBinError(94,11);
   h_1110__3->SetBinError(95,12.08305);
   h_1110__3->SetBinError(96,11.53256);
   h_1110__3->SetBinError(97,11.61895);
   h_1110__3->SetBinError(98,11.61895);
   h_1110__3->SetBinError(99,10.24695);
   h_1110__3->SetBinError(100,9.797959);
   h_1110__3->SetBinError(101,9.273618);
   h_1110__3->SetBinError(102,9.165151);
   h_1110__3->SetBinError(103,8.774964);
   h_1110__3->SetBinError(104,9.219544);
   h_1110__3->SetBinError(105,9.380832);
   h_1110__3->SetBinError(106,7.81025);
   h_1110__3->SetBinError(107,7.937254);
   h_1110__3->SetBinError(108,7);
   h_1110__3->SetBinError(109,7.28011);
   h_1110__3->SetBinError(110,7.071068);
   h_1110__3->SetBinError(111,5.385165);
   h_1110__3->SetBinError(112,6.557439);
   h_1110__3->SetBinError(113,5.385165);
   h_1110__3->SetBinError(114,5.385165);
   h_1110__3->SetBinError(115,5.291503);
   h_1110__3->SetBinError(116,4.795832);
   h_1110__3->SetBinError(117,4.358899);
   h_1110__3->SetBinError(118,3.605551);
   h_1110__3->SetBinError(119,3.605551);
   h_1110__3->SetBinError(120,3.464102);
   h_1110__3->SetBinError(121,2);
   h_1110__3->SetBinError(122,2.645751);
   h_1110__3->SetBinError(123,2.828427);
   h_1110__3->SetBinError(124,1);
   h_1110__3->SetBinError(125,1);
   h_1110__3->SetMaximum(299.999);
   h_1110__3->SetEntries(12208);
   h_1110__3->SetStats(0);
   h_1110__3->SetMarkerStyle(20);
   h_1110__3->SetMarkerSize(1.2);
   h_1110__3->GetXaxis()->SetNdivisions(505);
   h_1110__3->GetXaxis()->SetLabelFont(133);
   h_1110__3->GetXaxis()->SetLabelOffset(0.015);
   h_1110__3->GetXaxis()->SetLabelSize(36);
   h_1110__3->GetXaxis()->SetTitleSize(-1);
   h_1110__3->GetXaxis()->SetTitleOffset(1);
   h_1110__3->GetXaxis()->SetTitleFont(132);
   h_1110__3->GetYaxis()->SetLabelFont(133);
   h_1110__3->GetYaxis()->SetLabelSize(36);
   h_1110__3->GetYaxis()->SetTitleSize(0.05);
   h_1110__3->GetYaxis()->SetTitleFont(132);
   h_1110__3->GetZaxis()->SetLabelFont(133);
   h_1110__3->GetZaxis()->SetLabelSize(36);
   h_1110__3->GetZaxis()->SetTitleSize(0.05);
   h_1110__3->GetZaxis()->SetTitleOffset(1);
   h_1110__3->GetZaxis()->SetTitleFont(132);
   h_1110__3->Draw("");
   TLine *line = new TLine(5.75025,0,5.99975,0);
   line->SetLineStyle(2);
   line->Draw();
   glPad_glCanvas_0_0->Modified();
   glCanvas->cd();
   line = new TLine(5.75025,0,5.99975,0);
   line->SetLineStyle(2);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5.C <==
void LOWMASS_SIMFIT_LcPi_NEW3()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Feb  8 15:06:40 2020) by ROOT version 6.18/04
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",294,51,1002,1026);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.894217,-5.381114,5.94241,39.4615);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: glPad_glCanvas_0_2
   TPad *glPad_glCanvas_0_2 = new TPad("glPad_glCanvas_0_2", "",0,0.535,0.95,1);
   glPad_glCanvas_0_2->Draw();
   glPad_glCanvas_0_2->cd();
   glPad_glCanvas_0_2->Range(5.894268,0.001,5.93996,448.1927);
   glPad_glCanvas_0_2->SetFillColor(0);
   glPad_glCanvas_0_2->SetBorderMode(0);
   glPad_glCanvas_0_2->SetBorderSize(0);
   glPad_glCanvas_0_2->SetTickx(1);
   glPad_glCanvas_0_2->SetTicky(1);
   glPad_glCanvas_0_2->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_2->SetRightMargin(0);
   glPad_glCanvas_0_2->SetBottomMargin(0);
   glPad_glCanvas_0_2->SetFrameBorderMode(0);
   glPad_glCanvas_0_2->SetFrameBorderMode(0);
   
   TH1D *frame_128c0470__23 = new TH1D("frame_128c0470__23","A RooPlot of \"\"",100,5.90004,5.93996);
   frame_128c0470__23->SetBinContent(1,327.2364);
   frame_128c0470__23->SetMinimum(0.001);
   frame_128c0470__23->SetMaximum(400);
   frame_128c0470__23->SetEntries(1);
   frame_128c0470__23->SetDirectory(0);
   frame_128c0470__23->SetStats(0);
   frame_128c0470__23->SetMarkerStyle(20);
   frame_128c0470__23->SetMarkerSize(1.2);
   frame_128c0470__23->GetXaxis()->SetNdivisions(504);
   frame_128c0470__23->GetXaxis()->SetLabelFont(133);
   frame_128c0470__23->GetXaxis()->SetLabelOffset(0.015);
   frame_128c0470__23->GetXaxis()->SetLabelSize(36);
   frame_128c0470__23->GetXaxis()->SetTitleSize(-1);
   frame_128c0470__23->GetXaxis()->SetTitleOffset(1);
   frame_128c0470__23->GetXaxis()->SetTitleFont(132);
   frame_128c0470__23->GetYaxis()->SetNdivisions(504);
   frame_128c0470__23->GetYaxis()->SetLabelFont(133);
   frame_128c0470__23->GetYaxis()->SetLabelSize(36);
   frame_128c0470__23->GetYaxis()->SetTitleSize(0.05);
   frame_128c0470__23->GetYaxis()->SetTitleFont(132);
   frame_128c0470__23->GetZaxis()->SetLabelFont(132);
   frame_128c0470__23->GetZaxis()->SetLabelSize(0.05);
   frame_128c0470__23->GetZaxis()->SetTitleSize(0.05);
   frame_128c0470__23->GetZaxis()->SetTitleOffset(1);
   frame_128c0470__23->GetZaxis()->SetTitleFont(132);
   frame_128c0470__23->Draw("FUNC");
   
   Double_t Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[pslepol_B1]_fx60[127] = {
   5.8996,
   5.8996,
   5.9,
   5.900006,
   5.900013,
   5.900025,
   5.90005,
   5.9001,
   5.9002,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9342,
   5.9344,
   5.9346,
   5.9348,
   5.935,
   5.9352,
   5.9354,
   5.9356,
   5.9358,
   5.936,
   5.9362,
   5.9364,
   5.9366,
   5.9368,
   5.937,
   5.9372,
   5.9374,
   5.9376,
   5.9378,
   5.938,
   5.9382,
   5.9384,
   5.9386,
   5.9388,
   5.939,
   5.9392,
   5.9394,
   5.9396,
   5.9398,
   5.94,
   5.94,
   5.9404,
   5.9404};
   Double_t Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[pslepol_B1]_fy60[127] = {
   0,
   0,
   0,
   0.1374527,
   0.1387957,
   0.1415008,
   0.1469871,
   0.158264,
   0.1820305,
   0.2343787,
   0.3580494,
   0.5064749,
   0.6790022,
   0.8749787,
   1.093752,
   1.33467,
   1.597082,
   1.880335,
   2.18378,
   2.506765,
   2.848641,
   3.208757,
   3.586465,
   3.981114,
   4.392057,
   4.818645,
   5.260229,
   5.716162,
   6.185797,
   6.668486,
   7.163584,
   7.670443,
   8.188417,
   8.716861,
   9.25513,
   9.802579,
   10.35856,
   10.92244,
   11.49356,
   12.07129,
   12.65497,
   13.24397,
   13.83765,
   14.43536,
   15.03646,
   15.64031,
   16.24627,
   16.8537,
   17.46196,
   18.0704,
   18.67839,
   19.28528,
   19.89045,
   20.49325,
   21.09303,
   21.68918,
   22.28104,
   22.86797,
   23.44935,
   24.02454,
   24.59289,
   25.15378,
   25.70657,
   26.25061,
   26.78529,
   27.30996,
   27.82398,
   28.32674,
   28.81758,
   29.29588,
   29.76101,
   30.21233,
   30.64921,
   31.07102,
   31.47712,
   31.8669,
   32.2397,
   32.59492,
   32.93191,
   33.25004,
   33.54869,
   33.82722,
   34.08502,
   34.32144,
   34.53587,
   34.72767,
   34.89621,
   35.04087,
   35.16103,
   35.25605,
   35.32532,
   35.3682,
   35.38406,
   35.37229,
   35.35585,
   35.33227,
   35.30146,
   35.26335,
   35.21787,
   35.16493,
   35.10446,
   35.03637,
   34.9606,
   34.87706,
   34.78568,
   34.68637,
   34.57907,
   34.46368,
   34.34014,
   34.20837,
   34.06828,
   33.91981,
   33.76287,
   33.59738,
   33.42327,
   33.24046,
   33.04888,
   32.84844,
   32.63906,
   32.42068,
   32.19321,
   31.95658,
   31.7107,
   31.4555,
   31.4555,
   31.4555,
   0};
   TGraph *graph = new TGraph(127,Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[pslepol_B1]_fx60,Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[pslepol_B1]_fy60);
   graph->SetName("Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[pslepol_B1]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_M1)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60 = new TH1F("Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60","Projection of Fit1D(Gauss2R1P1_M1)",127,5.89552,5.94448);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->SetMaximum(38.92247);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBpslepol_B1cB60->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[pslepol_B1]60);
   
   graph->Draw("l");
   
   Double_t Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]_fx61[317] = {
   5.9,
   5.9,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9094,
   5.9096,
   5.9098,
   5.9099,
   5.91,
   5.9101,
   5.9102,
   5.9103,
   5.9104,
   5.9105,
   5.9106,
   5.9107,
   5.9108,
   5.91085,
   5.9109,
   5.91095,
   5.911,
   5.91105,
   5.911075,
   5.9111,
   5.911125,
   5.91115,
   5.911175,
   5.9112,
   5.911225,
   5.91125,
   5.911263,
   5.911275,
   5.911288,
   5.9113,
   5.911313,
   5.911325,
   5.911338,
   5.91135,
   5.911363,
   5.911375,
   5.911388,
   5.9114,
   5.911413,
   5.911425,
   5.911437,
   5.91145,
   5.911463,
   5.911475,
   5.911487,
   5.9115,
   5.911513,
   5.911525,
   5.911537,
   5.91155,
   5.911563,
   5.911575,
   5.911587,
   5.9116,
   5.911613,
   5.911625,
   5.911637,
   5.91165,
   5.911663,
   5.911675,
   5.911687,
   5.9117,
   5.911713,
   5.911725,
   5.911737,
   5.91175,
   5.911763,
   5.911775,
   5.911788,
   5.9118,
   5.911812,
   5.911825,
   5.91185,
   5.911875,
   5.9119,
   5.911913,
   5.911925,
   5.911938,
   5.91195,
   5.911963,
   5.911975,
   5.911988,
   5.911994,
   5.912,
   5.912006,
   5.912013,
   5.912019,
   5.912025,
   5.912031,
   5.912038,
   5.912044,
   5.91205,
   5.912056,
   5.912063,
   5.912069,
   5.912075,
   5.912081,
   5.912088,
   5.912094,
   5.9121,
   5.912106,
   5.912113,
   5.912119,
   5.912125,
   5.912131,
   5.912138,
   5.912144,
   5.91215,
   5.912156,
   5.912163,
   5.912169,
   5.912175,
   5.912181,
   5.912187,
   5.912194,
   5.9122,
   5.912206,
   5.912213,
   5.912219,
   5.912225,
   5.912231,
   5.912237,
   5.912244,
   5.91225,
   5.912256,
   5.912263,
   5.912269,
   5.912275,
   5.912281,
   5.912287,
   5.912294,
   5.9123,
   5.912306,
   5.912313,
   5.912319,
   5.912325,
   5.912331,
   5.912337,
   5.912344,
   5.91235,
   5.912356,
   5.912363,
   5.912369,
   5.912375,
   5.912381,
   5.912388,
   5.912394,
   5.9124,
   5.912413,
   5.912425,
   5.912438,
   5.91245,
   5.912463,
   5.912475,
   5.912488,
   5.9125,
   5.91255,
   5.912575,
   5.912588,
   5.9126,
   5.912613,
   5.912625,
   5.912638,
   5.91265,
   5.912663,
   5.912675,
   5.912688,
   5.9127,
   5.912713,
   5.912725,
   5.912738,
   5.91275,
   5.912763,
   5.912775,
   5.912788,
   5.9128,
   5.912813,
   5.912825,
   5.912838,
   5.91285,
   5.912863,
   5.912875,
   5.912888,
   5.9129,
   5.912913,
   5.912925,
   5.912937,
   5.91295,
   5.912963,
   5.912975,
   5.912987,
   5.913,
   5.913013,
   5.913025,
   5.913037,
   5.91305,
   5.913063,
   5.913075,
   5.913087,
   5.9131,
   5.913113,
   5.913125,
   5.91315,
   5.913175,
   5.9132,
   5.913225,
   5.91325,
   5.913275,
   5.9133,
   5.913325,
   5.91335,
   5.9134,
   5.91345,
   5.9135,
   5.9136,
   5.9137,
   5.9138,
   5.9139,
   5.914,
   5.9141,
   5.9142,
   5.9143,
   5.9144,
   5.9145,
   5.9146,
   5.9148,
   5.915,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9344,
   5.9348,
   5.9352,
   5.9356,
   5.936,
   5.9364,
   5.9368,
   5.9372,
   5.9376,
   5.938,
   5.9384,
   5.9388,
   5.9392,
   5.9396,
   5.94,
   5.94,
   5.94};
   Double_t Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]_fy61[317] = {
   0,
   4.993055e-39,
   1.67816e-36,
   4.645367e-34,
   1.059074e-31,
   1.98862e-29,
   3.075368e-27,
   3.917076e-25,
   4.109096e-23,
   3.550179e-21,
   2.526235e-19,
   1.480529e-17,
   7.146269e-16,
   2.840937e-14,
   9.30172e-13,
   2.508329e-11,
   5.570899e-10,
   1.019027e-08,
   1.535202e-07,
   1.904869e-06,
   1.946633e-05,
   0.0001638411,
   0.001135745,
   0.006484233,
   0.03048989,
   0.06147511,
   0.118079,
   0.2160608,
   0.2869963,
   0.3766249,
   0.4882863,
   0.625422,
   0.7914206,
   0.989433,
   1.222204,
   1.492066,
   1.801554,
   2.155811,
   2.35359,
   2.569531,
   2.809657,
   3.083526,
   3.405801,
   3.591541,
   3.798201,
   4.029974,
   4.291793,
   4.589404,
   4.929437,
   5.319468,
   5.768066,
   6.017283,
   6.284818,
   6.572029,
   6.880334,
   7.211216,
   7.566212,
   7.946916,
   8.354972,
   8.792071,
   9.259945,
   9.760358,
   10.29511,
   10.866,
   11.47487,
   12.12352,
   12.81379,
   13.54746,
   14.32628,
   15.15197,
   16.02616,
   16.95044,
   17.92628,
   18.95505,
   20.03798,
   21.17619,
   22.3706,
   23.62198,
   24.93089,
   26.2977,
   27.72252,
   29.20524,
   30.74547,
   32.34255,
   33.99554,
   35.70318,
   37.4639,
   39.27582,
   41.13671,
   43.04401,
   44.99482,
   46.9859,
   49.01365,
   51.07416,
   53.16316,
   55.27608,
   57.40802,
   61.70791,
   66.01803,
   70.28979,
   72.39526,
   74.47162,
   76.51213,
   78.50998,
   80.45835,
   82.35044,
   84.1795,
   85.06832,
   85.93891,
   86.79044,
   87.62214,
   88.43321,
   89.22289,
   89.99041,
   90.73504,
   91.45606,
   92.15276,
   92.82445,
   93.47048,
   94.09021,
   94.68301,
   95.24829,
   95.78547,
   96.29403,
   96.77344,
   97.22321,
   97.64288,
   98.03202,
   98.39022,
   98.71713,
   99.0124,
   99.27573,
   99.50684,
   99.70548,
   99.87146,
   100.0046,
   100.1048,
   100.1718,
   100.2058,
   100.2065,
   100.174,
   100.1084,
   100.0097,
   99.87803,
   99.71349,
   99.51628,
   99.2866,
   99.02469,
   98.73082,
   98.4053,
   98.04846,
   97.66067,
   97.24234,
   96.79389,
   96.31578,
   95.8085,
   95.27256,
   94.70851,
   94.11691,
   93.49836,
   92.85347,
   92.1829,
   91.48728,
   90.76733,
   90.02372,
   89.25719,
   88.46848,
   87.65833,
   86.82753,
   85.97685,
   85.10708,
   84.21905,
   83.31356,
   81.45354,
   79.53371,
   77.56084,
   75.54175,
   73.48326,
   71.39214,
   69.27512,
   67.13879,
   58.52681,
   54.26351,
   52.16143,
   50.08549,
   48.04013,
   46.02943,
   44.05718,
   42.12678,
   40.24132,
   38.40354,
   36.61583,
   34.88027,
   33.19857,
   31.57217,
   30.00216,
   28.48935,
   27.03428,
   25.63718,
   24.29808,
   23.01672,
   21.79265,
   20.62521,
   19.51355,
   18.45665,
   17.45335,
   16.50233,
   15.60218,
   14.75137,
   13.94829,
   13.19127,
   12.47857,
   11.80841,
   11.179,
   10.58851,
   10.03512,
   9.517007,
   9.032369,
   8.579423,
   8.156419,
   7.761644,
   7.39343,
   7.050155,
   6.730252,
   6.43221,
   6.154577,
   5.895963,
   5.430541,
   5.026091,
   4.673778,
   4.365771,
   4.095199,
   3.85609,
   3.643308,
   3.452473,
   3.279888,
   2.977607,
   2.717603,
   2.487309,
   2.086541,
   1.741228,
   1.439315,
   1.176473,
   0.9503089,
   0.7584313,
   0.598012,
   0.4658416,
   0.3585087,
   0.2725799,
   0.2047483,
   0.1113963,
   0.05773658,
   0.02850764,
   0.006008575,
   0.00104304,
   0.000149125,
   1.755979e-05,
   1.702972e-06,
   1.36024e-07,
   8.94835e-09,
   4.848306e-10,
   2.163498e-11,
   7.951384e-13,
   2.406847e-14,
   6.00031e-16,
   1.232022e-17,
   2.083449e-19,
   2.901795e-21,
   3.328666e-23,
   3.144801e-25,
   2.44701e-27,
   1.568187e-29,
   8.277127e-32,
   3.598163e-34,
   1.288254e-36,
   3.798761e-39,
   9.225755e-42,
   1.845361e-44,
   3.040048e-47,
   4.124763e-50,
   4.609323e-53,
   4.242236e-56,
   3.215674e-59,
   2.007561e-62,
   1.032251e-65,
   4.371406e-69,
   1.524672e-72,
   4.379773e-76,
   1.036206e-79,
   2.019111e-83,
   3.240365e-87,
   4.282991e-91,
   4.662512e-95,
   4.180347e-99,
   3.086912e-103,
   1.877395e-107,
   9.403872e-112,
   3.879514e-116,
   1.318158e-120,
   3.688732e-125,
   8.50171e-130,
   1.61382e-134,
   2.523036e-139,
   3.248713e-144,
   3.445235e-149,
   3.009164e-154,
   2.164673e-159,
   1.282503e-164,
   6.258124e-170,
   2.515066e-175,
   8.324807e-181,
   2.269439e-186,
   5.095448e-192,
   9.422494e-198,
   1.435056e-203,
   1.435056e-203,
   0};
   graph = new TGraph(317,Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]_fx61,Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]_fy61);
   graph->SetName("Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_M1)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61 = new TH1F("Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61","Projection of Fit1D(Gauss2R1P1_M1)",317,5.896,5.944);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->SetMaximum(110.2271);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB61->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]61);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P2]_fx62[311] = {
   5.9,
   5.9,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9166,
   5.9168,
   5.917,
   5.9172,
   5.9174,
   5.9175,
   5.9176,
   5.9177,
   5.9178,
   5.9179,
   5.918,
   5.9181,
   5.9182,
   5.9183,
   5.9184,
   5.9185,
   5.91855,
   5.9186,
   5.91865,
   5.9187,
   5.91875,
   5.918775,
   5.9188,
   5.918825,
   5.91885,
   5.918875,
   5.9189,
   5.918925,
   5.91895,
   5.918975,
   5.919,
   5.919025,
   5.91905,
   5.919063,
   5.919075,
   5.919087,
   5.9191,
   5.919113,
   5.919125,
   5.919137,
   5.91915,
   5.919163,
   5.919175,
   5.919187,
   5.9192,
   5.919213,
   5.919225,
   5.919237,
   5.91925,
   5.919263,
   5.919275,
   5.919287,
   5.9193,
   5.919313,
   5.919325,
   5.919337,
   5.91935,
   5.919363,
   5.919375,
   5.919387,
   5.9194,
   5.919412,
   5.919425,
   5.919437,
   5.91945,
   5.919462,
   5.919475,
   5.919487,
   5.9195,
   5.919512,
   5.919525,
   5.919537,
   5.91955,
   5.919575,
   5.9196,
   5.919625,
   5.91965,
   5.9197,
   5.919725,
   5.91975,
   5.919763,
   5.919775,
   5.919787,
   5.9198,
   5.919813,
   5.919825,
   5.919837,
   5.91985,
   5.919863,
   5.919875,
   5.919887,
   5.9199,
   5.919913,
   5.919925,
   5.919937,
   5.91995,
   5.919963,
   5.919975,
   5.919987,
   5.92,
   5.920013,
   5.920019,
   5.920025,
   5.920031,
   5.920037,
   5.920044,
   5.92005,
   5.920056,
   5.920063,
   5.920069,
   5.920075,
   5.920081,
   5.920087,
   5.920094,
   5.9201,
   5.920106,
   5.920113,
   5.920119,
   5.920125,
   5.920131,
   5.920137,
   5.920144,
   5.92015,
   5.920162,
   5.920175,
   5.920188,
   5.9202,
   5.920212,
   5.920225,
   5.920238,
   5.92025,
   5.920263,
   5.920275,
   5.920288,
   5.9203,
   5.920313,
   5.920325,
   5.920338,
   5.92035,
   5.920363,
   5.920375,
   5.920388,
   5.9204,
   5.920413,
   5.920425,
   5.92045,
   5.920475,
   5.9205,
   5.92055,
   5.920575,
   5.9206,
   5.920613,
   5.920625,
   5.920637,
   5.92065,
   5.920663,
   5.920675,
   5.920687,
   5.9207,
   5.920713,
   5.920725,
   5.920737,
   5.92075,
   5.920763,
   5.920775,
   5.920788,
   5.9208,
   5.920813,
   5.920825,
   5.920838,
   5.92085,
   5.920863,
   5.920875,
   5.920888,
   5.9209,
   5.920913,
   5.920925,
   5.920938,
   5.92095,
   5.920963,
   5.920975,
   5.920988,
   5.921,
   5.921013,
   5.921025,
   5.921038,
   5.92105,
   5.921063,
   5.921075,
   5.921088,
   5.9211,
   5.921113,
   5.921125,
   5.92115,
   5.921175,
   5.9212,
   5.921225,
   5.92125,
   5.921275,
   5.9213,
   5.921325,
   5.92135,
   5.921375,
   5.9214,
   5.92145,
   5.9215,
   5.92155,
   5.9216,
   5.92165,
   5.9217,
   5.9218,
   5.9219,
   5.922,
   5.9221,
   5.9222,
   5.9223,
   5.9224,
   5.9225,
   5.9226,
   5.9227,
   5.9228,
   5.923,
   5.9232,
   5.9234,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9344,
   5.9348,
   5.9352,
   5.9356,
   5.936,
   5.9364,
   5.9368,
   5.9372,
   5.9376,
   5.938,
   5.9384,
   5.9388,
   5.9392,
   5.9396,
   5.94,
   5.94,
   5.94};
   Double_t Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P2]_fy62[311] = {
   0,
   6.250297e-68,
   3.16667e-65,
   1.415448e-62,
   5.581802e-60,
   1.941976e-57,
   5.960774e-55,
   1.614175e-52,
   3.856448e-50,
   8.128561e-48,
   1.511572e-45,
   2.479895e-43,
   3.589442e-41,
   4.583632e-39,
   5.163945e-37,
   5.132661e-35,
   4.500832e-33,
   3.482027e-31,
   2.376625e-29,
   1.431127e-27,
   7.603e-26,
   3.563534e-24,
   1.473554e-22,
   5.375764e-21,
   1.730229e-19,
   4.913105e-18,
   1.230829e-16,
   2.720373e-15,
   5.304549e-14,
   9.125519e-13,
   1.385019e-11,
   1.85457e-10,
   2.190886e-09,
   2.283418e-08,
   2.099618e-07,
   1.703273e-06,
   1.219038e-05,
   7.697322e-05,
   0.0004287964,
   0.002107423,
   0.009137794,
   0.03495588,
   0.1179745,
   0.2067846,
   0.3512735,
   0.5783223,
   0.9227664,
   1.426957,
   1.753759,
   2.138596,
   2.587552,
   3.106387,
   3.700329,
   4.373958,
   5.131398,
   5.977253,
   6.919257,
   7.974393,
   9.181332,
   9.865061,
   10.62318,
   11.47909,
   12.4645,
   13.62142,
   14.28064,
   15.00421,
   15.80118,
   16.68163,
   17.65667,
   18.73849,
   19.94038,
   21.27672,
   22.76291,
   24.4154,
   26.25152,
   28.28943,
   29.38992,
   30.54795,
   31.76595,
   33.04636,
   34.39163,
   35.8042,
   37.28653,
   38.84102,
   40.47007,
   42.17604,
   43.96121,
   45.82784,
   47.77808,
   49.814,
   51.93757,
   54.15066,
   56.45499,
   58.85213,
   61.34353,
   63.93041,
   66.61386,
   69.39473,
   72.27366,
   75.25106,
   78.32712,
   81.50172,
   84.7745,
   88.14482,
   91.61172,
   95.17394,
   98.82989,
   102.5777,
   106.415,
   110.3394,
   114.3477,
   118.4368,
   122.6029,
   126.842,
   131.1498,
   135.5213,
   144.435,
   153.5379,
   162.7792,
   172.1029,
   190.7508,
   199.9421,
   208.9514,
   213.3651,
   217.706,
   221.9648,
   226.1323,
   230.1995,
   234.1572,
   237.9965,
   241.7086,
   245.2848,
   248.7167,
   251.9961,
   255.1152,
   258.0663,
   260.8422,
   263.436,
   265.8413,
   268.052,
   270.0625,
   271.8676,
   273.4628,
   274.844,
   275.4532,
   276.0076,
   276.5068,
   276.9506,
   277.3385,
   277.6704,
   277.9461,
   278.1654,
   278.3281,
   278.4341,
   278.4834,
   278.4759,
   278.4116,
   278.2906,
   278.1129,
   277.8787,
   277.5882,
   277.2414,
   276.8387,
   276.3802,
   275.8664,
   275.2975,
   273.996,
   272.479,
   270.7506,
   268.8151,
   266.6774,
   264.343,
   261.8178,
   259.1081,
   256.2206,
   253.1625,
   249.9411,
   246.5643,
   243.0403,
   239.3772,
   235.5837,
   231.6685,
   227.6405,
   223.5088,
   219.2825,
   214.9708,
   210.5828,
   206.1278,
   197.0532,
   187.8192,
   178.4959,
   159.8465,
   150.6432,
   141.5948,
   137.1443,
   132.7506,
   128.4188,
   124.1539,
   119.9605,
   115.8426,
   111.8042,
   107.8486,
   103.9789,
   100.1979,
   96.5079,
   92.911,
   89.40888,
   86.00291,
   82.69416,
   79.48338,
   76.37106,
   73.35737,
   70.44225,
   67.62538,
   64.90619,
   62.28389,
   59.75751,
   57.32586,
   54.98756,
   52.74111,
   50.58482,
   48.51688,
   46.53536,
   44.63823,
   42.82335,
   41.08851,
   39.43144,
   37.8498,
   36.34121,
   34.90326,
   33.53352,
   32.22954,
   30.98886,
   29.80906,
   28.68769,
   27.62234,
   25.65021,
   23.87406,
   22.27597,
   20.83887,
   19.54665,
   18.38422,
   17.33753,
   16.39366,
   15.54075,
   14.76802,
   14.06572,
   12.83836,
   11.79961,
   10.90346,
   10.11491,
   9.407937,
   8.763601,
   7.613003,
   6.59795,
   5.688824,
   4.872678,
   4.143266,
   3.496324,
   2.927632,
   2.432395,
   2.005191,
   1.64013,
   1.331069,
   0.8563352,
   0.5339298,
   0.3226427,
   0.1889543,
   0.05899547,
   0.01625061,
   0.003949206,
   0.0008467185,
   0.0001601613,
   2.672791e-05,
   3.935154e-06,
   5.111491e-07,
   5.857639e-08,
   5.92225e-09,
   5.282507e-10,
   4.157024e-11,
   2.886118e-12,
   1.767807e-13,
   9.553109e-15,
   4.554532e-16,
   1.91572e-17,
   7.109013e-19,
   2.327425e-20,
   6.722509e-22,
   1.713074e-23,
   3.851325e-25,
   7.638942e-27,
   1.336735e-28,
   2.063701e-30,
   2.810848e-32,
   3.377668e-34,
   3.580847e-36,
   3.34922e-38,
   2.7637e-40,
   2.011996e-42,
   1.292268e-44,
   7.322629e-47,
   3.660756e-49,
   1.614595e-51,
   6.282689e-54,
   2.156834e-56,
   6.532464e-59,
   1.745527e-61,
   4.114955e-64,
   8.558404e-67,
   8.558404e-67,
   0};
   graph = new TGraph(311,Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P2]_fx62,Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P2]_fy62);
   graph->SetName("Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P2]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_M1)");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62 = new TH1F("Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62","Projection of Fit1D(Gauss2R1P1_M1)",311,5.896,5.944);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->SetMaximum(306.3317);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P2cB62->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_M1_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P2]62);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Gauss2R1P1_M1_Norm[mass]_fx63[405] = {
   5.8996,
   5.8996,
   5.9,
   5.900006,
   5.900013,
   5.900025,
   5.90005,
   5.9001,
   5.9002,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.9098,
   5.91,
   5.9102,
   5.9104,
   5.9106,
   5.9108,
   5.9109,
   5.911,
   5.91105,
   5.9111,
   5.91115,
   5.9112,
   5.91125,
   5.911275,
   5.9113,
   5.911325,
   5.91135,
   5.911375,
   5.9114,
   5.911425,
   5.91145,
   5.911475,
   5.9115,
   5.911525,
   5.91155,
   5.911575,
   5.9116,
   5.911625,
   5.91165,
   5.911675,
   5.9117,
   5.911725,
   5.91175,
   5.911775,
   5.9118,
   5.9119,
   5.911925,
   5.91195,
   5.911975,
   5.911988,
   5.912,
   5.912013,
   5.912025,
   5.912038,
   5.91205,
   5.912063,
   5.912075,
   5.912088,
   5.9121,
   5.912113,
   5.912125,
   5.912138,
   5.91215,
   5.912163,
   5.912175,
   5.912187,
   5.9122,
   5.912213,
   5.912225,
   5.912237,
   5.91225,
   5.912263,
   5.912275,
   5.912287,
   5.9123,
   5.912313,
   5.912325,
   5.912337,
   5.91235,
   5.912363,
   5.912375,
   5.912388,
   5.9124,
   5.912413,
   5.912425,
   5.91245,
   5.912475,
   5.9125,
   5.91255,
   5.912575,
   5.9126,
   5.912625,
   5.91265,
   5.912675,
   5.9127,
   5.912725,
   5.91275,
   5.912775,
   5.9128,
   5.912825,
   5.91285,
   5.912875,
   5.9129,
   5.912925,
   5.91295,
   5.912975,
   5.913,
   5.913025,
   5.91305,
   5.913075,
   5.9131,
   5.913125,
   5.91315,
   5.9132,
   5.91325,
   5.9133,
   5.91335,
   5.9134,
   5.9135,
   5.9136,
   5.9138,
   5.914,
   5.9142,
   5.9144,
   5.9146,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.917,
   5.9172,
   5.9174,
   5.9176,
   5.9177,
   5.9178,
   5.9179,
   5.918,
   5.9181,
   5.9182,
   5.9183,
   5.9184,
   5.9185,
   5.91855,
   5.9186,
   5.91865,
   5.9187,
   5.91875,
   5.918775,
   5.9188,
   5.918825,
   5.91885,
   5.918875,
   5.9189,
   5.918925,
   5.91895,
   5.918975,
   5.919,
   5.919025,
   5.91905,
   5.919075,
   5.919087,
   5.9191,
   5.919113,
   5.919125,
   5.919137,
   5.91915,
   5.919163,
   5.919175,
   5.919187,
   5.9192,
   5.919213,
   5.919225,
   5.919237,
   5.91925,
   5.919263,
   5.919275,
   5.919287,
   5.9193,
   5.919313,
   5.919325,
   5.919337,
   5.91935,
   5.919363,
   5.919375,
   5.919387,
   5.9194,
   5.919412,
   5.919425,
   5.919437,
   5.91945,
   5.919462,
   5.919475,
   5.919487,
   5.9195,
   5.919512,
   5.919525,
   5.919537,
   5.91955,
   5.919575,
   5.9196,
   5.919625,
   5.91965,
   5.9197,
   5.919725,
   5.91975,
   5.919763,
   5.919775,
   5.919787,
   5.9198,
   5.919813,
   5.919825,
   5.919837,
   5.91985,
   5.919863,
   5.919875,
   5.919887,
   5.9199,
   5.919913,
   5.919925,
   5.919937,
   5.91995,
   5.919963,
   5.919975,
   5.919987,
   5.92,
   5.920013,
   5.920025,
   5.920037,
   5.92005,
   5.920063,
   5.920075,
   5.920087,
   5.9201,
   5.920113,
   5.920125,
   5.920137,
   5.92015,
   5.920162,
   5.920175,
   5.920188,
   5.9202,
   5.920212,
   5.920225,
   5.920238,
   5.92025,
   5.920263,
   5.920275,
   5.920288,
   5.9203,
   5.920313,
   5.920325,
   5.920338,
   5.92035,
   5.920363,
   5.920375,
   5.920388,
   5.9204,
   5.920413,
   5.920425,
   5.92045,
   5.920475,
   5.9205,
   5.92055,
   5.920575,
   5.9206,
   5.920625,
   5.920637,
   5.92065,
   5.920663,
   5.920675,
   5.920687,
   5.9207,
   5.920713,
   5.920725,
   5.920737,
   5.92075,
   5.920763,
   5.920775,
   5.920788,
   5.9208,
   5.920813,
   5.920825,
   5.920838,
   5.92085,
   5.920863,
   5.920875,
   5.920888,
   5.9209,
   5.920913,
   5.920925,
   5.920938,
   5.92095,
   5.920963,
   5.920975,
   5.920988,
   5.921,
   5.921013,
   5.921025,
   5.921038,
   5.92105,
   5.921063,
   5.921075,
   5.921088,
   5.9211,
   5.921125,
   5.92115,
   5.921175,
   5.9212,
   5.921225,
   5.92125,
   5.921275,
   5.9213,
   5.921325,
   5.92135,
   5.921375,
   5.9214,
   5.92145,
   5.9215,
   5.92155,
   5.9216,
   5.92165,
   5.9217,
   5.9218,
   5.9219,
   5.922,
   5.9221,
   5.9222,
   5.9223,
   5.9224,
   5.9225,
   5.9226,
   5.9228,
   5.923,
   5.9232,
   5.9234,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9344,
   5.9348,
   5.9352,
   5.9356,
   5.936,
   5.9364,
   5.9368,
   5.9372,
   5.9376,
   5.938,
   5.9384,
   5.9388,
   5.9392,
   5.9396,
   5.94,
   5.94,
   5.9404,
   5.9404};
   Double_t Fit1D_Gauss2R1P1_M1_Norm[mass]_fy63[405] = {
   0,
   4.993055e-39,
   4.993055e-39,
   0.1374527,
   0.1387957,
   0.1415008,
   0.1469871,
   0.158264,
   0.1820305,
   0.2343787,
   0.3580494,
   0.5064749,
   0.6790022,
   0.8749787,
   1.093752,
   1.33467,
   1.597082,
   1.880335,
   2.18378,
   2.506765,
   2.848641,
   3.208757,
   3.586465,
   3.981114,
   4.392057,
   4.818645,
   5.260231,
   5.716182,
   6.185961,
   6.669622,
   7.170068,
   7.700933,
   8.306496,
   8.667432,
   9.093486,
   9.61023,
   10.24456,
   11.01981,
   11.95839,
   12.51033,
   13.16307,
   13.55491,
   14.017,
   14.58041,
   15.288,
   16.19669,
   16.74853,
   17.37915,
   18.10017,
   18.9241,
   19.86427,
   20.93466,
   22.14968,
   23.52389,
   25.0717,
   26.80693,
   28.74242,
   30.88953,
   33.25757,
   35.85333,
   38.68045,
   41.73891,
   45.02453,
   48.52846,
   52.23687,
   56.13061,
   60.1851,
   64.3703,
   81.63992,
   85.85757,
   89.93177,
   93.8081,
   95.65511,
   97.43246,
   99.13366,
   100.7524,
   102.2825,
   103.7182,
   105.0539,
   106.2844,
   107.4049,
   108.4108,
   109.2983,
   110.0636,
   110.7038,
   111.2163,
   111.599,
   111.8503,
   111.9693,
   111.9557,
   111.8094,
   111.5312,
   111.1224,
   110.5847,
   109.9204,
   109.1324,
   108.2239,
   107.1988,
   106.0613,
   104.816,
   103.4679,
   102.0225,
   100.4853,
   98.86252,
   97.16022,
   95.38485,
   93.54298,
   91.6413,
   87.68568,
   83.57244,
   79.35546,
   70.81631,
   66.58946,
   62.44791,
   58.42835,
   54.56221,
   50.87551,
   47.38879,
   44.11727,
   41.07106,
   38.25551,
   35.67169,
   33.31685,
   31.18497,
   29.26735,
   27.55311,
   26.02976,
   24.68367,
   23.50055,
   22.46585,
   21.56509,
   20.78416,
   20.10953,
   19.52847,
   19.02912,
   18.60062,
   17.91775,
   17.41314,
   17.03529,
   16.74598,
   16.51788,
   16.17614,
   15.92419,
   15.57536,
   15.38568,
   15.33357,
   15.39505,
   15.54302,
   15.75214,
   16.27689,
   16.86885,
   17.49796,
   18.18852,
   19.02968,
   19.56034,
   20.20805,
   21.01508,
   22.02905,
   22.62895,
   23.29857,
   24.04313,
   24.8672,
   25.7749,
   26.77081,
   27.86266,
   29.06743,
   30.42377,
   31.18211,
   32.01478,
   32.94518,
   34.00502,
   35.2363,
   35.93268,
   36.69339,
   37.52748,
   38.44504,
   39.45716,
   40.57606,
   41.81501,
   43.18838,
   44.71159,
   46.40108,
   48.27418,
   50.34906,
   52.64453,
   53.88099,
   55.17987,
   56.54359,
   57.97462,
   59.47539,
   61.04833,
   62.69582,
   64.42022,
   66.22382,
   68.10887,
   70.07753,
   72.13187,
   74.27385,
   76.50535,
   78.82807,
   81.24362,
   83.7534,
   86.35867,
   89.0605,
   91.85974,
   94.75704,
   97.75281,
   100.8472,
   104.0402,
   107.3313,
   110.72,
   114.2052,
   117.7858,
   121.4601,
   125.2262,
   129.0818,
   133.0245,
   137.0512,
   141.1585,
   145.343,
   149.6004,
   153.9264,
   158.3162,
   167.2665,
   176.4059,
   185.6837,
   195.0438,
   213.7647,
   222.9924,
   232.0381,
   236.47,
   240.829,
   245.106,
   249.2917,
   253.3771,
   257.3529,
   261.2104,
   264.9406,
   268.5349,
   271.985,
   275.2826,
   278.4197,
   281.389,
   284.183,
   286.7949,
   289.2183,
   291.4471,
   293.4757,
   295.2989,
   296.9122,
   298.3115,
   299.4931,
   300.4541,
   301.1921,
   301.705,
   301.9918,
   302.0516,
   301.8843,
   301.4905,
   300.8712,
   300.0281,
   298.9633,
   297.6798,
   296.1808,
   294.4704,
   292.5528,
   290.4331,
   288.1167,
   285.6095,
   282.9177,
   280.0482,
   277.008,
   273.8045,
   270.4457,
   266.9395,
   263.2944,
   259.5188,
   255.6215,
   251.6114,
   247.4976,
   243.2892,
   238.9953,
   234.6252,
   230.188,
   221.1491,
   211.9508,
   202.6632,
   184.085,
   174.9172,
   165.9044,
   157.0957,
   152.7817,
   148.5345,
   144.3588,
   140.2587,
   136.2379,
   132.3,
   128.4481,
   124.6847,
   121.0125,
   117.4332,
   113.9488,
   110.5605,
   107.2694,
   104.0763,
   100.9816,
   97.98554,
   95.08805,
   92.2888,
   89.58723,
   86.98254,
   84.47376,
   82.0597,
   79.73899,
   77.51011,
   75.37139,
   73.32101,
   71.35705,
   69.47746,
   67.68012,
   65.96282,
   64.32327,
   62.75915,
   61.26807,
   59.84762,
   58.49537,
   57.20888,
   55.98569,
   54.82335,
   52.67155,
   50.73431,
   48.99302,
   47.42975,
   46.02745,
   44.76999,
   43.64228,
   42.63029,
   41.72108,
   40.90281,
   40.16467,
   39.49694,
   38.33862,
   37.36877,
   36.54139,
   35.82147,
   35.183,
   34.60702,
   33.59272,
   32.71341,
   31.93944,
   31.25786,
   30.66243,
   30.14886,
   29.71292,
   29.34981,
   29.0541,
   28.64103,
   28.42468,
   28.35791,
   28.39945,
   28.51569,
   28.87657,
   29.31213,
   29.76496,
   30.21317,
   30.64937,
   31.07104,
   31.47713,
   31.8669,
   32.2397,
   32.59492,
   32.93191,
   33.25004,
   33.54869,
   33.82722,
   34.08502,
   34.32144,
   34.53587,
   34.72767,
   34.89621,
   35.04087,
   35.16103,
   35.25605,
   35.32532,
   35.3682,
   35.38406,
   35.37229,
   35.33227,
   35.26335,
   35.16493,
   35.03637,
   34.87706,
   34.68637,
   34.46368,
   34.20837,
   33.91981,
   33.59738,
   33.24046,
   32.84844,
   32.42068,
   31.95658,
   31.4555,
   31.4555,
   31.4555,
   0};
   graph = new TGraph(405,Fit1D_Gauss2R1P1_M1_Norm[mass]_fx63,Fit1D_Gauss2R1P1_M1_Norm[mass]_fy63);
   graph->SetName("Fit1D_Gauss2R1P1_M1_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_M1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63 = new TH1F("Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63","Projection of Fit1D(Gauss2R1P1_M1)",405,5.89552,5.94448);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->SetMaximum(332.2567);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M1_NormoBmasscB63->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_M1_Norm[mass]63);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_Cut[sampleA==sampleA::OS]_fx3012[100] = {
   5.9002,
   5.9006,
   5.901,
   5.9014,
   5.9018,
   5.9022,
   5.9026,
   5.903,
   5.9034,
   5.9038,
   5.9042,
   5.9046,
   5.905,
   5.9054,
   5.9058,
   5.9062,
   5.9066,
   5.907,
   5.9074,
   5.9078,
   5.9082,
   5.9086,
   5.909,
   5.9094,
   5.9098,
   5.9102,
   5.9106,
   5.911,
   5.9114,
   5.9118,
   5.9122,
   5.9126,
   5.913,
   5.9134,
   5.9138,
   5.9142,
   5.9146,
   5.915,
   5.9154,
   5.9158,
   5.9162,
   5.9166,
   5.917,
   5.9174,
   5.9178,
   5.9182,
   5.9186,
   5.919,
   5.9194,
   5.9198,
   5.9202,
   5.9206,
   5.921,
   5.9214,
   5.9218,
   5.9222,
   5.9226,
   5.923,
   5.9234,
   5.9238,
   5.9242,
   5.9246,
   5.925,
   5.9254,
   5.9258,
   5.9262,
   5.9266,
   5.927,
   5.9274,
   5.9278,
   5.9282,
   5.9286,
   5.929,
   5.9294,
   5.9298,
   5.9302,
   5.9306,
   5.931,
   5.9314,
   5.9318,
   5.9322,
   5.9326,
   5.933,
   5.9334,
   5.9338,
   5.9342,
   5.9346,
   5.935,
   5.9354,
   5.9358,
   5.9362,
   5.9366,
   5.937,
   5.9374,
   5.9378,
   5.9382,
   5.9386,
   5.939,
   5.9394,
   5.9398};
   Double_t h_ds_1010_Cut[sampleA==sampleA::OS]_fy3012[100] = {
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   3,
   1,
   5,
   1,
   5,
   3,
   3,
   3,
   2,
   9,
   3,
   3,
   5,
   13,
   10,
   7,
   8,
   9,
   9,
   13,
   17,
   30,
   59,
   103,
   71,
   18,
   18,
   10,
   17,
   14,
   27,
   18,
   21,
   14,
   23,
   26,
   19,
   24,
   31,
   35,
   57,
   116,
   235,
   294,
   166,
   59,
   39,
   32,
   35,
   26,
   38,
   26,
   27,
   29,
   30,
   20,
   34,
   25,
   38,
   27,
   31,
   35,
   33,
   31,
   33,
   32,
   36,
   31,
   43,
   22,
   33,
   26,
   37,
   33,
   36,
   27,
   32,
   41,
   38,
   26,
   20,
   51,
   37,
   36,
   36,
   42,
   31,
   31,
   26,
   39,
   35,
   28,
   30};
   Double_t h_ds_1010_Cut[sampleA==sampleA::OS]_felx3012[100] = {
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002};
   Double_t h_ds_1010_Cut[sampleA==sampleA::OS]_fely3012[100] = {
   0,
   0,
   0,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   1.632705,
   0.8272462,
   2.159691,
   0.8272462,
   2.159691,
   1.632705,
   1.632705,
   1.632705,
   1.291815,
   2.943461,
   1.632705,
   1.632705,
   2.159691,
   3.558662,
   3.108694,
   2.58147,
   2.768386,
   2.943461,
   2.943461,
   3.558662,
   4.082184,
   5.446522,
   7.659312,
   9.661201,
   8.406258,
   4.202887,
   4.202887,
   3.108694,
   4.082184,
   3.6965,
   5.163771,
   4.202887,
   4.545807,
   3.6965,
   4.760717,
   5.066015,
   4.320219,
   4.864612,
   5.537565,
   5.887675,
   7.527619,
   10.28193,
   14.83786,
   16.65372,
   12.3938,
   7.659312,
   6.218102,
   5.627135,
   5.887675,
   5.066015,
   6.137163,
   5.066015,
   5.163771,
   5.353932,
   5.446522,
   4.434448,
   5.802128,
   4.966335,
   6.137163,
   5.163771,
   5.537565,
   5.887675,
   5.715302,
   5.537565,
   5.715302,
   5.627135,
   5.971996,
   5.537565,
   6.531834,
   4.654502,
   5.715302,
   5.066015,
   6.055143,
   5.715302,
   5.971996,
   5.163771,
   5.627135,
   6.376898,
   6.137163,
   5.066015,
   4.434448,
   7.117933,
   6.055143,
   5.971996,
   5.971996,
   6.454831,
   5.537565,
   5.537565,
   5.066015,
   6.218102,
   5.887675,
   5.259711,
   5.446522};
   Double_t h_ds_1010_Cut[sampleA==sampleA::OS]_fehx3012[100] = {
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002};
   Double_t h_ds_1010_Cut[sampleA==sampleA::OS]_fehy3012[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   2.918186,
   2.299527,
   3.382473,
   2.299527,
   3.382473,
   2.918186,
   2.918186,
   2.918186,
   2.63786,
   4.110204,
   2.918186,
   2.918186,
   3.382473,
   4.697573,
   4.26695,
   3.770281,
   3.945142,
   4.110204,
   4.110204,
   4.697573,
   5.203719,
   6.538046,
   8.724565,
   10.6612,
   9.465736,
   5.321007,
   5.321007,
   4.26695,
   5.203719,
   4.830381,
   6.260244,
   5.321007,
   5.655182,
   4.830381,
   5.865235,
   6.164324,
   5.435196,
   5.966932,
   6.627601,
   6.97241,
   8.594007,
   11.28193,
   15.83786,
   17.65372,
   13.3938,
   8.724565,
   7.298372,
   6.715753,
   6.97241,
   6.164324,
   7.218484,
   6.164324,
   6.260244,
   6.44702,
   6.538046,
   5.546519,
   6.888101,
   6.066589,
   7.218484,
   6.260244,
   6.627601,
   6.97241,
   6.802567,
   6.627601,
   6.802567,
   6.715753,
   7.055545,
   6.627601,
   7.608278,
   5.761366,
   6.802567,
   6.164324,
   7.137555,
   6.802567,
   7.055545,
   6.260244,
   6.715753,
   7.455185,
   7.218484,
   6.164324,
   5.546519,
   8.188122,
   7.137555,
   7.055545,
   7.055545,
   7.53218,
   6.627601,
   6.627601,
   6.164324,
   7.298372,
   6.97241,
   6.354446,
   6.538046};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_ds_1010_Cut[sampleA==sampleA::OS]_fx3012,h_ds_1010_Cut[sampleA==sampleA::OS]_fy3012,h_ds_1010_Cut[sampleA==sampleA::OS]_felx3012,h_ds_1010_Cut[sampleA==sampleA::OS]_fehx3012,h_ds_1010_Cut[sampleA==sampleA::OS]_fely3012,h_ds_1010_Cut[sampleA==sampleA::OS]_fehy3012);
   grae->SetName("h_ds_1010_Cut[sampleA==sampleA::OS]");
   grae->SetTitle("Histogram of ds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012 = new TH1F("Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012","Histogram of ds_1010_plot__mass",100,5.896,5.944);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->SetMinimum(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->SetMaximum(342.8191);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->SetDirectory(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->SetStats(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->SetMarkerStyle(20);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->SetMarkerSize(1.2);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOScB3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1010_Cut[sampleA==sampleA::OS]3012);
   
   grae->Draw("zp");
   
   TH1D *frame_128c0470__24 = new TH1D("frame_128c0470__24","A RooPlot of \"\"",100,5.90004,5.93996);
   frame_128c0470__24->SetBinContent(1,327.2364);
   frame_128c0470__24->SetMinimum(0.001);
   frame_128c0470__24->SetMaximum(400);
   frame_128c0470__24->SetEntries(1);
   frame_128c0470__24->SetDirectory(0);
   frame_128c0470__24->SetStats(0);
   frame_128c0470__24->SetMarkerStyle(20);
   frame_128c0470__24->SetMarkerSize(1.2);
   frame_128c0470__24->GetXaxis()->SetNdivisions(504);
   frame_128c0470__24->GetXaxis()->SetLabelFont(133);
   frame_128c0470__24->GetXaxis()->SetLabelOffset(0.015);
   frame_128c0470__24->GetXaxis()->SetLabelSize(36);
   frame_128c0470__24->GetXaxis()->SetTitleSize(-1);
   frame_128c0470__24->GetXaxis()->SetTitleOffset(1);
   frame_128c0470__24->GetXaxis()->SetTitleFont(132);
   frame_128c0470__24->GetYaxis()->SetNdivisions(504);
   frame_128c0470__24->GetYaxis()->SetLabelFont(133);
   frame_128c0470__24->GetYaxis()->SetLabelSize(36);
   frame_128c0470__24->GetYaxis()->SetTitleSize(0.05);
   frame_128c0470__24->GetYaxis()->SetTitleFont(132);
   frame_128c0470__24->GetZaxis()->SetLabelFont(132);
   frame_128c0470__24->GetZaxis()->SetLabelSize(0.05);
   frame_128c0470__24->GetZaxis()->SetTitleSize(0.05);
   frame_128c0470__24->GetZaxis()->SetTitleOffset(1);
   frame_128c0470__24->GetZaxis()->SetTitleFont(132);
   frame_128c0470__24->Draw("AXISSAME");
   glPad_glCanvas_0_2->Modified();
   glCanvas->cd();
  
// ------------>Primitives in pad: glPad_glCanvas_0_1
   TPad *glPad_glCanvas_0_1 = new TPad("glPad_glCanvas_0_1", "",0,0.3275,0.95,0.535);
   glPad_glCanvas_0_1->Draw();
   glPad_glCanvas_0_1->cd();
   glPad_glCanvas_0_1->Range(5.894268,0.001,5.93996,49.99);
   glPad_glCanvas_0_1->SetFillColor(0);
   glPad_glCanvas_0_1->SetBorderMode(0);
   glPad_glCanvas_0_1->SetBorderSize(0);
   glPad_glCanvas_0_1->SetTickx(1);
   glPad_glCanvas_0_1->SetTicky(1);
   glPad_glCanvas_0_1->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_1->SetRightMargin(0);
   glPad_glCanvas_0_1->SetTopMargin(0);
   glPad_glCanvas_0_1->SetBottomMargin(0);
   glPad_glCanvas_0_1->SetFrameBorderMode(0);
   glPad_glCanvas_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_121ecec0__25 = new TH1D("frame_121ecec0__25","A RooPlot of \"\"",100,5.90004,5.93996);
   frame_121ecec0__25->SetBinContent(1,39.50898);
   frame_121ecec0__25->SetMinimum(0.001);
   frame_121ecec0__25->SetMaximum(49.99);
   frame_121ecec0__25->SetEntries(1);
   frame_121ecec0__25->SetDirectory(0);
   frame_121ecec0__25->SetStats(0);
   frame_121ecec0__25->SetMarkerStyle(20);
   frame_121ecec0__25->SetMarkerSize(1.2);
   frame_121ecec0__25->GetXaxis()->SetNdivisions(504);
   frame_121ecec0__25->GetXaxis()->SetLabelFont(133);
   frame_121ecec0__25->GetXaxis()->SetLabelOffset(0.015);
   frame_121ecec0__25->GetXaxis()->SetLabelSize(36);
   frame_121ecec0__25->GetXaxis()->SetTitleSize(-1);
   frame_121ecec0__25->GetXaxis()->SetTitleOffset(1);
   frame_121ecec0__25->GetXaxis()->SetTitleFont(132);
   frame_121ecec0__25->GetYaxis()->SetNdivisions(504);
   frame_121ecec0__25->GetYaxis()->SetLabelFont(133);
   frame_121ecec0__25->GetYaxis()->SetLabelSize(36);
   frame_121ecec0__25->GetYaxis()->SetTitleSize(0.05);
   frame_121ecec0__25->GetYaxis()->SetTitleFont(132);
   frame_121ecec0__25->GetZaxis()->SetLabelFont(132);
   frame_121ecec0__25->GetZaxis()->SetLabelSize(0.05);
   frame_121ecec0__25->GetZaxis()->SetTitleSize(0.05);
   frame_121ecec0__25->GetZaxis()->SetTitleOffset(1);
   frame_121ecec0__25->GetZaxis()->SetTitleFont(132);
   frame_121ecec0__25->Draw("FUNC");
   
   Double_t Fit1D_Gauss2R1P1_M2_Norm[mass]_Comp[pslepol_B1]_fx64[127] = {
   5.8996,
   5.8996,
   5.9,
   5.900006,
   5.900013,
   5.900025,
   5.90005,
   5.9001,
   5.9002,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9342,
   5.9344,
   5.9346,
   5.9348,
   5.935,
   5.9352,
   5.9354,
   5.9356,
   5.9358,
   5.936,
   5.9362,
   5.9364,
   5.9366,
   5.9368,
   5.937,
   5.9372,
   5.9374,
   5.9376,
   5.9378,
   5.938,
   5.9382,
   5.9384,
   5.9386,
   5.9388,
   5.939,
   5.9392,
   5.9394,
   5.9396,
   5.9398,
   5.94,
   5.94,
   5.9404,
   5.9404};
   Double_t Fit1D_Gauss2R1P1_M2_Norm[mass]_Comp[pslepol_B1]_fy64[127] = {
   0,
   0,
   0,
   0.08167055,
   0.08246851,
   0.08407578,
   0.08733559,
   0.09403601,
   0.1081574,
   0.1392612,
   0.2127429,
   0.3009331,
   0.403444,
   0.5198877,
   0.6498766,
   0.7930234,
   0.9489409,
   1.117242,
   1.29754,
   1.489449,
   1.692582,
   1.906553,
   2.130976,
   2.365466,
   2.609637,
   2.863103,
   3.12548,
   3.396383,
   3.675426,
   3.962227,
   4.2564,
   4.557561,
   4.865327,
   5.179314,
   5.499138,
   5.824417,
   6.154767,
   6.489805,
   6.82915,
   7.172418,
   7.519227,
   7.869196,
   8.221943,
   8.577086,
   8.934243,
   9.293035,
   9.653079,
   10.01399,
   10.3754,
   10.73692,
   11.09817,
   11.45877,
   11.81835,
   12.17651,
   12.53289,
   12.8871,
   13.23876,
   13.58751,
   13.93295,
   14.2747,
   14.6124,
   14.94567,
   15.27412,
   15.59738,
   15.91506,
   16.22681,
   16.53223,
   16.83095,
   17.12259,
   17.40679,
   17.68315,
   17.95131,
   18.2109,
   18.46152,
   18.70282,
   18.93441,
   19.15592,
   19.36698,
   19.56721,
   19.75624,
   19.93369,
   20.09918,
   20.25236,
   20.39283,
   20.52024,
   20.6342,
   20.73435,
   20.8203,
   20.89169,
   20.94815,
   20.98931,
   21.01479,
   21.02421,
   21.01722,
   21.00745,
   20.99344,
   20.97513,
   20.95249,
   20.92547,
   20.89401,
   20.85808,
   20.81763,
   20.7726,
   20.72297,
   20.66867,
   20.60967,
   20.54591,
   20.47735,
   20.40394,
   20.32565,
   20.24241,
   20.15419,
   20.06094,
   19.96262,
   19.85917,
   19.75055,
   19.63671,
   19.51762,
   19.39321,
   19.26346,
   19.1283,
   18.9877,
   18.8416,
   18.68997,
   18.68997,
   18.68997,
   0};
   graph = new TGraph(127,Fit1D_Gauss2R1P1_M2_Norm[mass]_Comp[pslepol_B1]_fx64,Fit1D_Gauss2R1P1_M2_Norm[mass]_Comp[pslepol_B1]_fy64);
   graph->SetName("Fit1D_Gauss2R1P1_M2_Norm[mass]_Comp[pslepol_B1]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_M2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64 = new TH1F("Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64","Projection of Fit1D(Gauss2R1P1_M2)",127,5.89552,5.94448);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->SetMaximum(23.12664);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBpslepol_B1cB64->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_M2_Norm[mass]_Comp[pslepol_B1]64);
   
   graph->Draw("l");
   
   Double_t Fit1D_Gauss2R1P1_M2_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]_fx65[104] = {
   5.9,
   5.9,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9344,
   5.9348,
   5.9352,
   5.9356,
   5.936,
   5.9364,
   5.9368,
   5.9372,
   5.9376,
   5.938,
   5.9384,
   5.9388,
   5.9392,
   5.9396,
   5.94,
   5.94,
   5.94};
   Double_t Fit1D_Gauss2R1P1_M2_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]_fy65[104] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(104,Fit1D_Gauss2R1P1_M2_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]_fx65,Fit1D_Gauss2R1P1_M2_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]_fy65);
   graph->SetName("Fit1D_Gauss2R1P1_M2_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_M2)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65 = new TH1F("Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65","Projection of Fit1D(Gauss2R1P1_M2)",104,5.896,5.944);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->SetMaximum(1.1);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB65->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_M2_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]65);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Gauss2R1P1_M2_Norm[mass]_fx66[127] = {
   5.8996,
   5.8996,
   5.9,
   5.900006,
   5.900013,
   5.900025,
   5.90005,
   5.9001,
   5.9002,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9342,
   5.9344,
   5.9346,
   5.9348,
   5.935,
   5.9352,
   5.9354,
   5.9356,
   5.9358,
   5.936,
   5.9362,
   5.9364,
   5.9366,
   5.9368,
   5.937,
   5.9372,
   5.9374,
   5.9376,
   5.9378,
   5.938,
   5.9382,
   5.9384,
   5.9386,
   5.9388,
   5.939,
   5.9392,
   5.9394,
   5.9396,
   5.9398,
   5.94,
   5.94,
   5.9404,
   5.9404};
   Double_t Fit1D_Gauss2R1P1_M2_Norm[mass]_fy66[127] = {
   0,
   0,
   0,
   0.08167055,
   0.08246851,
   0.08407578,
   0.08733559,
   0.09403601,
   0.1081574,
   0.1392612,
   0.2127429,
   0.3009331,
   0.403444,
   0.5198877,
   0.6498766,
   0.7930234,
   0.9489409,
   1.117242,
   1.29754,
   1.489449,
   1.692582,
   1.906553,
   2.130976,
   2.365466,
   2.609637,
   2.863103,
   3.12548,
   3.396383,
   3.675426,
   3.962227,
   4.2564,
   4.557561,
   4.865327,
   5.179314,
   5.499138,
   5.824417,
   6.154767,
   6.489805,
   6.82915,
   7.172418,
   7.519227,
   7.869196,
   8.221943,
   8.577086,
   8.934243,
   9.293035,
   9.653079,
   10.01399,
   10.3754,
   10.73692,
   11.09817,
   11.45877,
   11.81835,
   12.17651,
   12.53289,
   12.8871,
   13.23876,
   13.58751,
   13.93295,
   14.2747,
   14.6124,
   14.94567,
   15.27412,
   15.59738,
   15.91506,
   16.22681,
   16.53223,
   16.83095,
   17.12259,
   17.40679,
   17.68315,
   17.95131,
   18.2109,
   18.46152,
   18.70282,
   18.93441,
   19.15592,
   19.36698,
   19.56721,
   19.75624,
   19.93369,
   20.09918,
   20.25236,
   20.39283,
   20.52024,
   20.6342,
   20.73435,
   20.8203,
   20.89169,
   20.94815,
   20.98931,
   21.01479,
   21.02421,
   21.01722,
   21.00745,
   20.99344,
   20.97513,
   20.95249,
   20.92547,
   20.89401,
   20.85808,
   20.81763,
   20.7726,
   20.72297,
   20.66867,
   20.60967,
   20.54591,
   20.47735,
   20.40394,
   20.32565,
   20.24241,
   20.15419,
   20.06094,
   19.96262,
   19.85917,
   19.75055,
   19.63671,
   19.51762,
   19.39321,
   19.26346,
   19.1283,
   18.9877,
   18.8416,
   18.68997,
   18.68997,
   18.68997,
   0};
   graph = new TGraph(127,Fit1D_Gauss2R1P1_M2_Norm[mass]_fx66,Fit1D_Gauss2R1P1_M2_Norm[mass]_fy66);
   graph->SetName("Fit1D_Gauss2R1P1_M2_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_M2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66 = new TH1F("Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66","Projection of Fit1D(Gauss2R1P1_M2)",127,5.89552,5.94448);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->SetMaximum(23.12664);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M2_NormoBmasscB66->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_M2_Norm[mass]66);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_Cut[sampleA==sampleA::PP]_fx3013[100] = {
   5.9002,
   5.9006,
   5.901,
   5.9014,
   5.9018,
   5.9022,
   5.9026,
   5.903,
   5.9034,
   5.9038,
   5.9042,
   5.9046,
   5.905,
   5.9054,
   5.9058,
   5.9062,
   5.9066,
   5.907,
   5.9074,
   5.9078,
   5.9082,
   5.9086,
   5.909,
   5.9094,
   5.9098,
   5.9102,
   5.9106,
   5.911,
   5.9114,
   5.9118,
   5.9122,
   5.9126,
   5.913,
   5.9134,
   5.9138,
   5.9142,
   5.9146,
   5.915,
   5.9154,
   5.9158,
   5.9162,
   5.9166,
   5.917,
   5.9174,
   5.9178,
   5.9182,
   5.9186,
   5.919,
   5.9194,
   5.9198,
   5.9202,
   5.9206,
   5.921,
   5.9214,
   5.9218,
   5.9222,
   5.9226,
   5.923,
   5.9234,
   5.9238,
   5.9242,
   5.9246,
   5.925,
   5.9254,
   5.9258,
   5.9262,
   5.9266,
   5.927,
   5.9274,
   5.9278,
   5.9282,
   5.9286,
   5.929,
   5.9294,
   5.9298,
   5.9302,
   5.9306,
   5.931,
   5.9314,
   5.9318,
   5.9322,
   5.9326,
   5.933,
   5.9334,
   5.9338,
   5.9342,
   5.9346,
   5.935,
   5.9354,
   5.9358,
   5.9362,
   5.9366,
   5.937,
   5.9374,
   5.9378,
   5.9382,
   5.9386,
   5.939,
   5.9394,
   5.9398};
   Double_t h_ds_1010_Cut[sampleA==sampleA::PP]_fy3013[100] = {
   1,
   0,
   0,
   2,
   0,
   1,
   1,
   1,
   0,
   0,
   3,
   2,
   5,
   4,
   2,
   5,
   2,
   3,
   4,
   7,
   10,
   3,
   5,
   10,
   6,
   4,
   7,
   4,
   4,
   6,
   5,
   9,
   8,
   9,
   9,
   13,
   9,
   8,
   7,
   6,
   15,
   10,
   10,
   10,
   8,
   15,
   10,
   9,
   11,
   10,
   18,
   16,
   14,
   17,
   15,
   16,
   11,
   13,
   20,
   12,
   14,
   15,
   20,
   14,
   20,
   12,
   20,
   16,
   20,
   19,
   19,
   21,
   22,
   11,
   12,
   19,
   21,
   19,
   20,
   22,
   25,
   19,
   19,
   25,
   20,
   19,
   28,
   21,
   15,
   27,
   23,
   21,
   28,
   22,
   20,
   23,
   20,
   15,
   19,
   31};
   Double_t h_ds_1010_Cut[sampleA==sampleA::PP]_felx3013[100] = {
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002};
   Double_t h_ds_1010_Cut[sampleA==sampleA::PP]_fely3013[100] = {
   0.8272462,
   0,
   0,
   1.291815,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0,
   1.632705,
   1.291815,
   2.159691,
   1.914339,
   1.291815,
   2.159691,
   1.291815,
   1.632705,
   1.914339,
   2.58147,
   3.108694,
   1.632705,
   2.159691,
   3.108694,
   2.379931,
   1.914339,
   2.58147,
   1.914339,
   1.914339,
   2.379931,
   2.159691,
   2.943461,
   2.768386,
   2.943461,
   2.943461,
   3.558662,
   2.943461,
   2.768386,
   2.58147,
   2.379931,
   3.82938,
   3.108694,
   3.108694,
   3.108694,
   2.768386,
   3.82938,
   3.108694,
   2.943461,
   3.265579,
   3.108694,
   4.202887,
   3.957801,
   3.6965,
   4.082184,
   3.82938,
   3.957801,
   3.265579,
   3.558662,
   4.434448,
   3.415266,
   3.6965,
   3.82938,
   4.434448,
   3.6965,
   4.434448,
   3.415266,
   4.434448,
   3.957801,
   4.434448,
   4.320219,
   4.320219,
   4.545807,
   4.654502,
   3.265579,
   3.415266,
   4.320219,
   4.545807,
   4.320219,
   4.434448,
   4.654502,
   4.966335,
   4.320219,
   4.320219,
   4.966335,
   4.434448,
   4.320219,
   5.259711,
   4.545807,
   3.82938,
   5.163771,
   4.760717,
   4.545807,
   5.259711,
   4.654502,
   4.434448,
   4.760717,
   4.434448,
   3.82938,
   4.320219,
   5.537565};
   Double_t h_ds_1010_Cut[sampleA==sampleA::PP]_fehx3013[100] = {
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002};
   Double_t h_ds_1010_Cut[sampleA==sampleA::PP]_fehy3013[100] = {
   2.299527,
   1.147874,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.918186,
   2.63786,
   3.382473,
   3.162753,
   2.63786,
   3.382473,
   2.63786,
   2.918186,
   3.162753,
   3.770281,
   4.26695,
   2.918186,
   3.382473,
   4.26695,
   3.583642,
   3.162753,
   3.770281,
   3.162753,
   3.162753,
   3.583642,
   3.382473,
   4.110204,
   3.945142,
   4.110204,
   4.110204,
   4.697573,
   4.110204,
   3.945142,
   3.770281,
   3.583642,
   4.958738,
   4.26695,
   4.26695,
   4.26695,
   3.945142,
   4.958738,
   4.26695,
   4.110204,
   4.416521,
   4.26695,
   5.321007,
   5.083066,
   4.830381,
   5.203719,
   4.958738,
   5.083066,
   4.416521,
   4.697573,
   5.546519,
   4.559819,
   4.830381,
   4.958738,
   5.546519,
   4.830381,
   5.546519,
   4.559819,
   5.546519,
   5.083066,
   5.546519,
   5.435196,
   5.435196,
   5.655182,
   5.761366,
   4.416521,
   4.559819,
   5.435196,
   5.655182,
   5.435196,
   5.546519,
   5.761366,
   6.066589,
   5.435196,
   5.435196,
   6.066589,
   5.546519,
   5.435196,
   6.354446,
   5.655182,
   4.958738,
   6.260244,
   5.865235,
   5.655182,
   6.354446,
   5.761366,
   5.546519,
   5.865235,
   5.546519,
   4.958738,
   5.435196,
   6.627601};
   grae = new TGraphAsymmErrors(100,h_ds_1010_Cut[sampleA==sampleA::PP]_fx3013,h_ds_1010_Cut[sampleA==sampleA::PP]_fy3013,h_ds_1010_Cut[sampleA==sampleA::PP]_felx3013,h_ds_1010_Cut[sampleA==sampleA::PP]_fehx3013,h_ds_1010_Cut[sampleA==sampleA::PP]_fely3013,h_ds_1010_Cut[sampleA==sampleA::PP]_fehy3013);
   grae->SetName("h_ds_1010_Cut[sampleA==sampleA::PP]");
   grae->SetTitle("Histogram of ds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013 = new TH1F("Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013","Histogram of ds_1010_plot__mass",100,5.896,5.944);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->SetMinimum(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->SetMaximum(41.39036);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->SetDirectory(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->SetStats(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->SetMarkerStyle(20);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->SetMarkerSize(1.2);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPPcB3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1010_Cut[sampleA==sampleA::PP]3013);
   
   grae->Draw("zp");
   
   TH1D *frame_121ecec0__26 = new TH1D("frame_121ecec0__26","A RooPlot of \"\"",100,5.90004,5.93996);
   frame_121ecec0__26->SetBinContent(1,39.50898);
   frame_121ecec0__26->SetMinimum(0.001);
   frame_121ecec0__26->SetMaximum(49.99);
   frame_121ecec0__26->SetEntries(1);
   frame_121ecec0__26->SetDirectory(0);
   frame_121ecec0__26->SetStats(0);
   frame_121ecec0__26->SetMarkerStyle(20);
   frame_121ecec0__26->SetMarkerSize(1.2);
   frame_121ecec0__26->GetXaxis()->SetNdivisions(504);
   frame_121ecec0__26->GetXaxis()->SetLabelFont(133);
   frame_121ecec0__26->GetXaxis()->SetLabelOffset(0.015);
   frame_121ecec0__26->GetXaxis()->SetLabelSize(36);
   frame_121ecec0__26->GetXaxis()->SetTitleSize(-1);
   frame_121ecec0__26->GetXaxis()->SetTitleOffset(1);
   frame_121ecec0__26->GetXaxis()->SetTitleFont(132);
   frame_121ecec0__26->GetYaxis()->SetNdivisions(504);
   frame_121ecec0__26->GetYaxis()->SetLabelFont(133);
   frame_121ecec0__26->GetYaxis()->SetLabelSize(36);
   frame_121ecec0__26->GetYaxis()->SetTitleSize(0.05);
   frame_121ecec0__26->GetYaxis()->SetTitleFont(132);
   frame_121ecec0__26->GetZaxis()->SetLabelFont(132);
   frame_121ecec0__26->GetZaxis()->SetLabelSize(0.05);
   frame_121ecec0__26->GetZaxis()->SetTitleSize(0.05);
   frame_121ecec0__26->GetZaxis()->SetTitleOffset(1);
   frame_121ecec0__26->GetZaxis()->SetTitleFont(132);
   frame_121ecec0__26->Draw("AXISSAME");
   glPad_glCanvas_0_1->Modified();
   glCanvas->cd();
  
// ------------>Primitives in pad: glPad_glCanvas_0_0
   TPad *glPad_glCanvas_0_0 = new TPad("glPad_glCanvas_0_0", "",0,0,0.95,0.3275);
   glPad_glCanvas_0_0->Draw();
   glPad_glCanvas_0_0->cd();
   glPad_glCanvas_0_0->Range(5.894268,-28.90988,5.93996,49.99);
   glPad_glCanvas_0_0->SetFillColor(0);
   glPad_glCanvas_0_0->SetBorderMode(0);
   glPad_glCanvas_0_0->SetBorderSize(0);
   glPad_glCanvas_0_0->SetTickx(1);
   glPad_glCanvas_0_0->SetTicky(1);
   glPad_glCanvas_0_0->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_0->SetRightMargin(0);
   glPad_glCanvas_0_0->SetTopMargin(0);
   glPad_glCanvas_0_0->SetBottomMargin(0.3664122);
   glPad_glCanvas_0_0->SetFrameBorderMode(0);
   glPad_glCanvas_0_0->SetFrameBorderMode(0);
   
   TH1D *frame_129e38b0__27 = new TH1D("frame_129e38b0__27","A RooPlot of \"\"",100,5.90004,5.93996);
   frame_129e38b0__27->SetBinContent(1,37.21937);
   frame_129e38b0__27->SetMinimum(0);
   frame_129e38b0__27->SetMaximum(49.99);
   frame_129e38b0__27->SetEntries(1);
   frame_129e38b0__27->SetDirectory(0);
   frame_129e38b0__27->SetStats(0);
   frame_129e38b0__27->SetMarkerStyle(20);
   frame_129e38b0__27->SetMarkerSize(1.2);
   frame_129e38b0__27->GetXaxis()->SetNdivisions(504);
   frame_129e38b0__27->GetXaxis()->SetLabelFont(133);
   frame_129e38b0__27->GetXaxis()->SetLabelOffset(0.015);
   frame_129e38b0__27->GetXaxis()->SetLabelSize(36);
   frame_129e38b0__27->GetXaxis()->SetTitleSize(-1);
   frame_129e38b0__27->GetXaxis()->SetTitleOffset(1);
   frame_129e38b0__27->GetXaxis()->SetTitleFont(132);
   frame_129e38b0__27->GetYaxis()->SetNdivisions(504);
   frame_129e38b0__27->GetYaxis()->SetLabelFont(133);
   frame_129e38b0__27->GetYaxis()->SetLabelSize(36);
   frame_129e38b0__27->GetYaxis()->SetTitleSize(0.05);
   frame_129e38b0__27->GetYaxis()->SetTitleFont(132);
   frame_129e38b0__27->GetZaxis()->SetLabelFont(132);
   frame_129e38b0__27->GetZaxis()->SetLabelSize(0.05);
   frame_129e38b0__27->GetZaxis()->SetTitleSize(0.05);
   frame_129e38b0__27->GetZaxis()->SetTitleOffset(1);
   frame_129e38b0__27->GetZaxis()->SetTitleFont(132);
   frame_129e38b0__27->Draw("FUNC");
   
   Double_t Fit1D_Gauss2R1P1_M3_Norm[mass]_Comp[pslepol_B1]_fx67[127] = {
   5.8996,
   5.8996,
   5.9,
   5.900006,
   5.900013,
   5.900025,
   5.90005,
   5.9001,
   5.9002,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9342,
   5.9344,
   5.9346,
   5.9348,
   5.935,
   5.9352,
   5.9354,
   5.9356,
   5.9358,
   5.936,
   5.9362,
   5.9364,
   5.9366,
   5.9368,
   5.937,
   5.9372,
   5.9374,
   5.9376,
   5.9378,
   5.938,
   5.9382,
   5.9384,
   5.9386,
   5.9388,
   5.939,
   5.9392,
   5.9394,
   5.9396,
   5.9398,
   5.94,
   5.94,
   5.9404,
   5.9404};
   Double_t Fit1D_Gauss2R1P1_M3_Norm[mass]_Comp[pslepol_B1]_fy67[127] = {
   0,
   0,
   0,
   0.07791936,
   0.07868068,
   0.08021412,
   0.0833242,
   0.08971687,
   0.1031897,
   0.1328649,
   0.2029715,
   0.2871111,
   0.3849135,
   0.4960089,
   0.6200273,
   0.7565993,
   0.9053554,
   1.065926,
   1.237944,
   1.421038,
   1.614841,
   1.818984,
   2.033099,
   2.256819,
   2.489774,
   2.731599,
   2.981924,
   3.240384,
   3.506611,
   3.780239,
   4.0609,
   4.348229,
   4.641859,
   4.941424,
   5.246559,
   5.556897,
   5.872074,
   6.191724,
   6.515482,
   6.842983,
   7.173864,
   7.507758,
   7.844303,
   8.183134,
   8.523887,
   8.866199,
   9.209706,
   9.554045,
   9.898853,
   10.24377,
   10.58842,
   10.93246,
   11.27552,
   11.61723,
   11.95724,
   12.29518,
   12.6307,
   12.96342,
   13.293,
   13.61906,
   13.94125,
   14.2592,
   14.57257,
   14.88098,
   15.18407,
   15.4815,
   15.77289,
   16.05789,
   16.33614,
   16.60728,
   16.87095,
   17.1268,
   17.37446,
   17.61357,
   17.84379,
   18.06474,
   18.27608,
   18.47744,
   18.66848,
   18.84882,
   19.01812,
   19.17601,
   19.32215,
   19.45618,
   19.57773,
   19.68646,
   19.782,
   19.86401,
   19.93212,
   19.98599,
   20.02526,
   20.04956,
   20.05856,
   20.05189,
   20.04256,
   20.02919,
   20.01173,
   19.99013,
   19.96434,
   19.93433,
   19.90005,
   19.86146,
   19.8185,
   19.77115,
   19.71934,
   19.66305,
   19.60222,
   19.53681,
   19.46678,
   19.39208,
   19.31267,
   19.2285,
   19.13953,
   19.04572,
   18.94702,
   18.84339,
   18.73478,
   18.62116,
   18.50247,
   18.37867,
   18.24972,
   18.11558,
   17.97619,
   17.83153,
   17.83153,
   17.83153,
   0};
   graph = new TGraph(127,Fit1D_Gauss2R1P1_M3_Norm[mass]_Comp[pslepol_B1]_fx67,Fit1D_Gauss2R1P1_M3_Norm[mass]_Comp[pslepol_B1]_fy67);
   graph->SetName("Fit1D_Gauss2R1P1_M3_Norm[mass]_Comp[pslepol_B1]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_M3)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67 = new TH1F("Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67","Projection of Fit1D(Gauss2R1P1_M3)",127,5.89552,5.94448);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->SetMaximum(22.06441);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBpslepol_B1cB67->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_M3_Norm[mass]_Comp[pslepol_B1]67);
   
   graph->Draw("l");
   
   Double_t Fit1D_Gauss2R1P1_M3_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]_fx68[104] = {
   5.9,
   5.9,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9344,
   5.9348,
   5.9352,
   5.9356,
   5.936,
   5.9364,
   5.9368,
   5.9372,
   5.9376,
   5.938,
   5.9384,
   5.9388,
   5.9392,
   5.9396,
   5.94,
   5.94,
   5.94};
   Double_t Fit1D_Gauss2R1P1_M3_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]_fy68[104] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(104,Fit1D_Gauss2R1P1_M3_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]_fx68,Fit1D_Gauss2R1P1_M3_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]_fy68);
   graph->SetName("Fit1D_Gauss2R1P1_M3_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_M3)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68 = new TH1F("Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68","Projection of Fit1D(Gauss2R1P1_M3)",104,5.896,5.944);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->SetMaximum(1.1);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1cB68->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_M3_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1]68);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Gauss2R1P1_M3_Norm[mass]_fx69[127] = {
   5.8996,
   5.8996,
   5.9,
   5.900006,
   5.900013,
   5.900025,
   5.90005,
   5.9001,
   5.9002,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9342,
   5.9344,
   5.9346,
   5.9348,
   5.935,
   5.9352,
   5.9354,
   5.9356,
   5.9358,
   5.936,
   5.9362,
   5.9364,
   5.9366,
   5.9368,
   5.937,
   5.9372,
   5.9374,
   5.9376,
   5.9378,
   5.938,
   5.9382,
   5.9384,
   5.9386,
   5.9388,
   5.939,
   5.9392,
   5.9394,
   5.9396,
   5.9398,
   5.94,
   5.94,
   5.9404,
   5.9404};
   Double_t Fit1D_Gauss2R1P1_M3_Norm[mass]_fy69[127] = {
   0,
   0,
   0,
   0.07791936,
   0.07868068,
   0.08021412,
   0.0833242,
   0.08971687,
   0.1031897,
   0.1328649,
   0.2029715,
   0.2871111,
   0.3849135,
   0.4960089,
   0.6200273,
   0.7565993,
   0.9053554,
   1.065926,
   1.237944,
   1.421038,
   1.614841,
   1.818984,
   2.033099,
   2.256819,
   2.489774,
   2.731599,
   2.981924,
   3.240384,
   3.506611,
   3.780239,
   4.0609,
   4.348229,
   4.641859,
   4.941424,
   5.246559,
   5.556897,
   5.872074,
   6.191724,
   6.515482,
   6.842983,
   7.173864,
   7.507758,
   7.844303,
   8.183134,
   8.523887,
   8.866199,
   9.209706,
   9.554045,
   9.898853,
   10.24377,
   10.58842,
   10.93246,
   11.27552,
   11.61723,
   11.95724,
   12.29518,
   12.6307,
   12.96342,
   13.293,
   13.61906,
   13.94125,
   14.2592,
   14.57257,
   14.88098,
   15.18407,
   15.4815,
   15.77289,
   16.05789,
   16.33614,
   16.60728,
   16.87095,
   17.1268,
   17.37446,
   17.61357,
   17.84379,
   18.06474,
   18.27608,
   18.47744,
   18.66848,
   18.84882,
   19.01812,
   19.17601,
   19.32215,
   19.45618,
   19.57773,
   19.68646,
   19.782,
   19.86401,
   19.93212,
   19.98599,
   20.02526,
   20.04956,
   20.05856,
   20.05189,
   20.04256,
   20.02919,
   20.01173,
   19.99013,
   19.96434,
   19.93433,
   19.90005,
   19.86146,
   19.8185,
   19.77115,
   19.71934,
   19.66305,
   19.60222,
   19.53681,
   19.46678,
   19.39208,
   19.31267,
   19.2285,
   19.13953,
   19.04572,
   18.94702,
   18.84339,
   18.73478,
   18.62116,
   18.50247,
   18.37867,
   18.24972,
   18.11558,
   17.97619,
   17.83153,
   17.83153,
   17.83153,
   0};
   graph = new TGraph(127,Fit1D_Gauss2R1P1_M3_Norm[mass]_fx69,Fit1D_Gauss2R1P1_M3_Norm[mass]_fy69);
   graph->SetName("Fit1D_Gauss2R1P1_M3_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_M3)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69 = new TH1F("Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69","Projection of Fit1D(Gauss2R1P1_M3)",127,5.89552,5.94448);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->SetMaximum(22.06441);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_M3_NormoBmasscB69->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_M3_Norm[mass]69);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_Cut[sampleA==sampleA::MM]_fx3014[100] = {
   5.9002,
   5.9006,
   5.901,
   5.9014,
   5.9018,
   5.9022,
   5.9026,
   5.903,
   5.9034,
   5.9038,
   5.9042,
   5.9046,
   5.905,
   5.9054,
   5.9058,
   5.9062,
   5.9066,
   5.907,
   5.9074,
   5.9078,
   5.9082,
   5.9086,
   5.909,
   5.9094,
   5.9098,
   5.9102,
   5.9106,
   5.911,
   5.9114,
   5.9118,
   5.9122,
   5.9126,
   5.913,
   5.9134,
   5.9138,
   5.9142,
   5.9146,
   5.915,
   5.9154,
   5.9158,
   5.9162,
   5.9166,
   5.917,
   5.9174,
   5.9178,
   5.9182,
   5.9186,
   5.919,
   5.9194,
   5.9198,
   5.9202,
   5.9206,
   5.921,
   5.9214,
   5.9218,
   5.9222,
   5.9226,
   5.923,
   5.9234,
   5.9238,
   5.9242,
   5.9246,
   5.925,
   5.9254,
   5.9258,
   5.9262,
   5.9266,
   5.927,
   5.9274,
   5.9278,
   5.9282,
   5.9286,
   5.929,
   5.9294,
   5.9298,
   5.9302,
   5.9306,
   5.931,
   5.9314,
   5.9318,
   5.9322,
   5.9326,
   5.933,
   5.9334,
   5.9338,
   5.9342,
   5.9346,
   5.935,
   5.9354,
   5.9358,
   5.9362,
   5.9366,
   5.937,
   5.9374,
   5.9378,
   5.9382,
   5.9386,
   5.939,
   5.9394,
   5.9398};
   Double_t h_ds_1010_Cut[sampleA==sampleA::MM]_fy3014[100] = {
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   4,
   1,
   1,
   3,
   2,
   2,
   2,
   5,
   6,
   1,
   9,
   1,
   4,
   4,
   4,
   7,
   6,
   5,
   8,
   3,
   10,
   3,
   8,
   9,
   9,
   9,
   6,
   8,
   12,
   12,
   7,
   15,
   11,
   11,
   10,
   5,
   13,
   14,
   17,
   10,
   14,
   14,
   11,
   11,
   16,
   17,
   18,
   10,
   8,
   18,
   17,
   16,
   14,
   17,
   18,
   9,
   16,
   17,
   13,
   14,
   15,
   16,
   17,
   22,
   17,
   21,
   15,
   22,
   29,
   13,
   12,
   23,
   16,
   17,
   19,
   18,
   15,
   17,
   16,
   20,
   25,
   17,
   25,
   13,
   12,
   14,
   29,
   16,
   23,
   28,
   23,
   13,
   20};
   Double_t h_ds_1010_Cut[sampleA==sampleA::MM]_felx3014[100] = {
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002};
   Double_t h_ds_1010_Cut[sampleA==sampleA::MM]_fely3014[100] = {
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   1.914339,
   0.8272462,
   0.8272462,
   1.632705,
   1.291815,
   1.291815,
   1.291815,
   2.159691,
   2.379931,
   0.8272462,
   2.943461,
   0.8272462,
   1.914339,
   1.914339,
   1.914339,
   2.58147,
   2.379931,
   2.159691,
   2.768386,
   1.632705,
   3.108694,
   1.632705,
   2.768386,
   2.943461,
   2.943461,
   2.943461,
   2.379931,
   2.768386,
   3.415266,
   3.415266,
   2.58147,
   3.82938,
   3.265579,
   3.265579,
   3.108694,
   2.159691,
   3.558662,
   3.6965,
   4.082184,
   3.108694,
   3.6965,
   3.6965,
   3.265579,
   3.265579,
   3.957801,
   4.082184,
   4.202887,
   3.108694,
   2.768386,
   4.202887,
   4.082184,
   3.957801,
   3.6965,
   4.082184,
   4.202887,
   2.943461,
   3.957801,
   4.082184,
   3.558662,
   3.6965,
   3.82938,
   3.957801,
   4.082184,
   4.654502,
   4.082184,
   4.545807,
   3.82938,
   4.654502,
   5.353932,
   3.558662,
   3.415266,
   4.760717,
   3.957801,
   4.082184,
   4.320219,
   4.202887,
   3.82938,
   4.082184,
   3.957801,
   4.434448,
   4.966335,
   4.082184,
   4.966335,
   3.558662,
   3.415266,
   3.6965,
   5.353932,
   3.957801,
   4.760717,
   5.259711,
   4.760717,
   3.558662,
   4.434448};
   Double_t h_ds_1010_Cut[sampleA==sampleA::MM]_fehx3014[100] = {
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002};
   Double_t h_ds_1010_Cut[sampleA==sampleA::MM]_fehy3014[100] = {
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   3.162753,
   2.299527,
   2.299527,
   2.918186,
   2.63786,
   2.63786,
   2.63786,
   3.382473,
   3.583642,
   2.299527,
   4.110204,
   2.299527,
   3.162753,
   3.162753,
   3.162753,
   3.770281,
   3.583642,
   3.382473,
   3.945142,
   2.918186,
   4.26695,
   2.918186,
   3.945142,
   4.110204,
   4.110204,
   4.110204,
   3.583642,
   3.945142,
   4.559819,
   4.559819,
   3.770281,
   4.958738,
   4.416521,
   4.416521,
   4.26695,
   3.382473,
   4.697573,
   4.830381,
   5.203719,
   4.26695,
   4.830381,
   4.830381,
   4.416521,
   4.416521,
   5.083066,
   5.203719,
   5.321007,
   4.26695,
   3.945142,
   5.321007,
   5.203719,
   5.083066,
   4.830381,
   5.203719,
   5.321007,
   4.110204,
   5.083066,
   5.203719,
   4.697573,
   4.830381,
   4.958738,
   5.083066,
   5.203719,
   5.761366,
   5.203719,
   5.655182,
   4.958738,
   5.761366,
   6.44702,
   4.697573,
   4.559819,
   5.865235,
   5.083066,
   5.203719,
   5.435196,
   5.321007,
   4.958738,
   5.203719,
   5.083066,
   5.546519,
   6.066589,
   5.203719,
   6.066589,
   4.697573,
   4.559819,
   4.830381,
   6.44702,
   5.083066,
   5.865235,
   6.354446,
   5.865235,
   4.697573,
   5.546519};
   grae = new TGraphAsymmErrors(100,h_ds_1010_Cut[sampleA==sampleA::MM]_fx3014,h_ds_1010_Cut[sampleA==sampleA::MM]_fy3014,h_ds_1010_Cut[sampleA==sampleA::MM]_felx3014,h_ds_1010_Cut[sampleA==sampleA::MM]_fehx3014,h_ds_1010_Cut[sampleA==sampleA::MM]_fely3014,h_ds_1010_Cut[sampleA==sampleA::MM]_fehy3014);
   grae->SetName("h_ds_1010_Cut[sampleA==sampleA::MM]");
   grae->SetTitle("Histogram of ds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014 = new TH1F("Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014","Histogram of ds_1010_plot__mass",100,5.896,5.944);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->SetMinimum(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->SetMaximum(38.99172);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->SetDirectory(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->SetStats(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->SetMarkerStyle(20);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->SetMarkerSize(1.2);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMMcB3014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1010_Cut[sampleA==sampleA::MM]3014);
   
   grae->Draw("zp");
   
   TH1D *frame_129e38b0__28 = new TH1D("frame_129e38b0__28","A RooPlot of \"\"",100,5.90004,5.93996);
   frame_129e38b0__28->SetBinContent(1,37.21937);
   frame_129e38b0__28->SetMinimum(0);
   frame_129e38b0__28->SetMaximum(49.99);
   frame_129e38b0__28->SetEntries(1);
   frame_129e38b0__28->SetDirectory(0);
   frame_129e38b0__28->SetStats(0);
   frame_129e38b0__28->SetMarkerStyle(20);
   frame_129e38b0__28->SetMarkerSize(1.2);
   frame_129e38b0__28->GetXaxis()->SetNdivisions(504);
   frame_129e38b0__28->GetXaxis()->SetLabelFont(133);
   frame_129e38b0__28->GetXaxis()->SetLabelOffset(0.015);
   frame_129e38b0__28->GetXaxis()->SetLabelSize(36);
   frame_129e38b0__28->GetXaxis()->SetTitleSize(-1);
   frame_129e38b0__28->GetXaxis()->SetTitleOffset(1);
   frame_129e38b0__28->GetXaxis()->SetTitleFont(132);
   frame_129e38b0__28->GetYaxis()->SetNdivisions(504);
   frame_129e38b0__28->GetYaxis()->SetLabelFont(133);
   frame_129e38b0__28->GetYaxis()->SetLabelSize(36);
   frame_129e38b0__28->GetYaxis()->SetTitleSize(0.05);
   frame_129e38b0__28->GetYaxis()->SetTitleFont(132);
   frame_129e38b0__28->GetZaxis()->SetLabelFont(132);
   frame_129e38b0__28->GetZaxis()->SetLabelSize(0.05);
   frame_129e38b0__28->GetZaxis()->SetTitleSize(0.05);
   frame_129e38b0__28->GetZaxis()->SetTitleOffset(1);
   frame_129e38b0__28->GetZaxis()->SetTitleFont(132);
   frame_129e38b0__28->Draw("AXISSAME");
   glPad_glCanvas_0_0->Modified();
   glCanvas->cd();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6.C <==
void LOWMASS_SIMFIT_PsiPK_NEW3()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Feb  8 15:08:27 2020) by ROOT version 6.18/04
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",294,51,1002,1026);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.894217,-3.029881,5.94241,22.21913);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: glPad_glCanvas_0_2
   TPad *glPad_glCanvas_0_2 = new TPad("glPad_glCanvas_0_2", "",0,0.535,0.95,1);
   glPad_glCanvas_0_2->Draw();
   glPad_glCanvas_0_2->cd();
   glPad_glCanvas_0_2->Range(5.894268,0.001,5.93996,112.0481);
   glPad_glCanvas_0_2->SetFillColor(0);
   glPad_glCanvas_0_2->SetBorderMode(0);
   glPad_glCanvas_0_2->SetBorderSize(0);
   glPad_glCanvas_0_2->SetTickx(1);
   glPad_glCanvas_0_2->SetTicky(1);
   glPad_glCanvas_0_2->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_2->SetRightMargin(0);
   glPad_glCanvas_0_2->SetBottomMargin(0);
   glPad_glCanvas_0_2->SetFrameBorderMode(0);
   glPad_glCanvas_0_2->SetFrameBorderMode(0);
   
   TH1D *frame_1219e800__29 = new TH1D("frame_1219e800__29","A RooPlot of \"\"",100,5.90004,5.93996);
   frame_1219e800__29->SetBinContent(1,86.7122);
   frame_1219e800__29->SetMinimum(0.001);
   frame_1219e800__29->SetMaximum(100);
   frame_1219e800__29->SetEntries(1);
   frame_1219e800__29->SetDirectory(0);
   frame_1219e800__29->SetStats(0);
   frame_1219e800__29->SetMarkerStyle(20);
   frame_1219e800__29->SetMarkerSize(1.2);
   frame_1219e800__29->GetXaxis()->SetNdivisions(504);
   frame_1219e800__29->GetXaxis()->SetLabelFont(133);
   frame_1219e800__29->GetXaxis()->SetLabelOffset(0.015);
   frame_1219e800__29->GetXaxis()->SetLabelSize(36);
   frame_1219e800__29->GetXaxis()->SetTitleSize(-1);
   frame_1219e800__29->GetXaxis()->SetTitleOffset(1);
   frame_1219e800__29->GetXaxis()->SetTitleFont(132);
   frame_1219e800__29->GetYaxis()->SetNdivisions(504);
   frame_1219e800__29->GetYaxis()->SetLabelFont(133);
   frame_1219e800__29->GetYaxis()->SetLabelSize(36);
   frame_1219e800__29->GetYaxis()->SetTitleSize(0.05);
   frame_1219e800__29->GetYaxis()->SetTitleFont(132);
   frame_1219e800__29->GetZaxis()->SetLabelFont(132);
   frame_1219e800__29->GetZaxis()->SetLabelSize(0.05);
   frame_1219e800__29->GetZaxis()->SetTitleSize(0.05);
   frame_1219e800__29->GetZaxis()->SetTitleOffset(1);
   frame_1219e800__29->GetZaxis()->SetTitleFont(132);
   frame_1219e800__29->Draw("FUNC");
   
   Double_t Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[pslepol_BB1]_fx70[129] = {
   5.8996,
   5.8996,
   5.9,
   5.900006,
   5.900013,
   5.900025,
   5.90005,
   5.9001,
   5.9002,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9334,
   5.9336,
   5.9338,
   5.934,
   5.9342,
   5.9344,
   5.9346,
   5.9348,
   5.935,
   5.9352,
   5.9354,
   5.9356,
   5.9358,
   5.936,
   5.9362,
   5.9364,
   5.9366,
   5.9368,
   5.937,
   5.9372,
   5.9374,
   5.9376,
   5.9378,
   5.938,
   5.9382,
   5.9384,
   5.9386,
   5.9388,
   5.939,
   5.9392,
   5.9394,
   5.9396,
   5.9398,
   5.94,
   5.94,
   5.9404,
   5.9404};
   Double_t Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[pslepol_BB1]_fy70[129] = {
   0,
   0,
   0,
   0.06873845,
   0.06940994,
   0.07076245,
   0.07350556,
   0.07914382,
   0.09102629,
   0.1171969,
   0.1790156,
   0.253195,
   0.3394038,
   0.437311,
   0.5465859,
   0.6668979,
   0.7979163,
   0.939311,
   1.090752,
   1.251909,
   1.422452,
   1.602053,
   1.790381,
   1.987107,
   2.191903,
   2.404439,
   2.624386,
   2.851417,
   3.085203,
   3.325416,
   3.571727,
   3.823809,
   4.081335,
   4.343977,
   4.611407,
   4.883299,
   5.159326,
   5.43916,
   5.722476,
   6.008947,
   6.298247,
   6.590049,
   6.884029,
   7.17986,
   7.477216,
   7.775773,
   8.075205,
   8.375188,
   8.675396,
   8.975505,
   9.275191,
   9.574129,
   9.871995,
   10.16846,
   10.46322,
   10.75592,
   11.04626,
   11.33391,
   11.61855,
   11.89986,
   12.1775,
   12.45116,
   12.72053,
   12.98526,
   13.24505,
   13.49957,
   13.74849,
   13.99151,
   14.22829,
   14.45852,
   14.68187,
   14.89803,
   15.10667,
   15.30747,
   15.50011,
   15.68427,
   15.85964,
   16.02589,
   16.18271,
   16.32976,
   16.46674,
   16.59333,
   16.7092,
   16.81404,
   16.90753,
   16.98936,
   17.05919,
   17.11672,
   17.16162,
   17.19359,
   17.21229,
   17.21742,
   17.2148,
   17.20866,
   17.19897,
   17.18569,
   17.16878,
   17.14819,
   17.1239,
   17.09585,
   17.06401,
   17.02835,
   16.98881,
   16.94537,
   16.89798,
   16.8466,
   16.7912,
   16.73173,
   16.66815,
   16.60042,
   16.52852,
   16.45238,
   16.37199,
   16.28729,
   16.19825,
   16.10482,
   16.00698,
   15.90467,
   15.79787,
   15.68652,
   15.5706,
   15.45006,
   15.32486,
   15.19496,
   15.06033,
   14.92092,
   14.92092,
   14.92092,
   0};
   TGraph *graph = new TGraph(129,Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[pslepol_BB1]_fx70,Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[pslepol_BB1]_fy70);
   graph->SetName("Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[pslepol_BB1]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_2_M4)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70 = new TH1F("Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70","Projection of Fit1D(Gauss2R1P1_2_M4)",129,5.89552,5.94448);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->SetMaximum(18.93917);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBpslepol_BB1cB70->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[pslepol_BB1]70);
   
   graph->Draw("l");
   
   Double_t Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]_fx71[318] = {
   5.9,
   5.9,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9094,
   5.9096,
   5.9098,
   5.9099,
   5.91,
   5.9101,
   5.9102,
   5.9103,
   5.9104,
   5.9105,
   5.9106,
   5.9107,
   5.9108,
   5.91085,
   5.9109,
   5.91095,
   5.911,
   5.91105,
   5.911075,
   5.9111,
   5.911125,
   5.91115,
   5.911175,
   5.9112,
   5.911225,
   5.91125,
   5.911263,
   5.911275,
   5.911288,
   5.9113,
   5.911313,
   5.911325,
   5.911338,
   5.91135,
   5.911363,
   5.911375,
   5.911388,
   5.9114,
   5.911413,
   5.911425,
   5.911437,
   5.91145,
   5.911463,
   5.911475,
   5.911487,
   5.9115,
   5.911513,
   5.911525,
   5.911537,
   5.91155,
   5.911563,
   5.911575,
   5.911587,
   5.9116,
   5.911613,
   5.911625,
   5.911637,
   5.91165,
   5.911663,
   5.911675,
   5.911687,
   5.9117,
   5.911713,
   5.911725,
   5.911737,
   5.91175,
   5.911763,
   5.911775,
   5.911788,
   5.9118,
   5.911812,
   5.911825,
   5.91185,
   5.911875,
   5.9119,
   5.911913,
   5.911925,
   5.911938,
   5.91195,
   5.911963,
   5.911975,
   5.911988,
   5.911994,
   5.912,
   5.912006,
   5.912013,
   5.912019,
   5.912025,
   5.912031,
   5.912038,
   5.912044,
   5.91205,
   5.912056,
   5.912063,
   5.912069,
   5.912075,
   5.912081,
   5.912088,
   5.912094,
   5.9121,
   5.912106,
   5.912113,
   5.912119,
   5.912125,
   5.912131,
   5.912138,
   5.912144,
   5.91215,
   5.912156,
   5.912163,
   5.912169,
   5.912175,
   5.912181,
   5.912187,
   5.912194,
   5.9122,
   5.912206,
   5.912213,
   5.912219,
   5.912225,
   5.912231,
   5.912237,
   5.912244,
   5.91225,
   5.912256,
   5.912263,
   5.912269,
   5.912275,
   5.912281,
   5.912287,
   5.912294,
   5.9123,
   5.912306,
   5.912313,
   5.912319,
   5.912325,
   5.912331,
   5.912337,
   5.912344,
   5.91235,
   5.912356,
   5.912363,
   5.912369,
   5.912375,
   5.912381,
   5.912388,
   5.912394,
   5.9124,
   5.912413,
   5.912425,
   5.912438,
   5.91245,
   5.912463,
   5.912475,
   5.912488,
   5.9125,
   5.91255,
   5.912563,
   5.912575,
   5.912588,
   5.9126,
   5.912613,
   5.912625,
   5.912638,
   5.91265,
   5.912663,
   5.912675,
   5.912688,
   5.9127,
   5.912713,
   5.912725,
   5.912738,
   5.91275,
   5.912763,
   5.912775,
   5.912788,
   5.9128,
   5.912813,
   5.912825,
   5.912838,
   5.91285,
   5.912863,
   5.912875,
   5.912888,
   5.9129,
   5.912913,
   5.912925,
   5.912937,
   5.91295,
   5.912963,
   5.912975,
   5.912987,
   5.913,
   5.913013,
   5.913025,
   5.913037,
   5.91305,
   5.913063,
   5.913075,
   5.913087,
   5.9131,
   5.913113,
   5.913125,
   5.91315,
   5.913175,
   5.9132,
   5.913225,
   5.91325,
   5.913275,
   5.9133,
   5.913325,
   5.91335,
   5.9134,
   5.91345,
   5.9135,
   5.9136,
   5.9137,
   5.9138,
   5.9139,
   5.914,
   5.9141,
   5.9142,
   5.9143,
   5.9144,
   5.9145,
   5.9146,
   5.9148,
   5.915,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9344,
   5.9348,
   5.9352,
   5.9356,
   5.936,
   5.9364,
   5.9368,
   5.9372,
   5.9376,
   5.938,
   5.9384,
   5.9388,
   5.9392,
   5.9396,
   5.94,
   5.94,
   5.94};
   Double_t Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]_fy71[318] = {
   0,
   1.442466e-39,
   4.834042e-37,
   1.334372e-34,
   3.033928e-32,
   5.681921e-30,
   8.764896e-28,
   1.113679e-25,
   1.165561e-23,
   1.004781e-21,
   7.134601e-20,
   4.172819e-18,
   2.010255e-16,
   7.976902e-15,
   2.607229e-13,
   7.019168e-12,
   1.556517e-10,
   2.843044e-09,
   4.277353e-08,
   5.300638e-07,
   5.410569e-06,
   4.549036e-05,
   0.0003150341,
   0.001797038,
   0.008443426,
   0.01701806,
   0.03267697,
   0.05977422,
   0.07938759,
   0.1041661,
   0.1350316,
   0.1729339,
   0.2188075,
   0.2735196,
   0.3378189,
   0.4123186,
   0.4976141,
   0.5948073,
   0.6486948,
   0.7070726,
   0.7712836,
   0.8434865,
   0.9270292,
   0.9745385,
   1.02692,
   1.085152,
   1.150388,
   1.223978,
   1.307485,
   1.402703,
   1.511668,
   1.57201,
   1.636666,
   1.705962,
   1.780236,
   1.859847,
   1.945164,
   2.036571,
   2.134466,
   2.239258,
   2.351368,
   2.471224,
   2.599264,
   2.735929,
   2.881665,
   3.036921,
   3.20214,
   3.377764,
   3.564228,
   3.761954,
   3.971352,
   4.192812,
   4.426706,
   4.673377,
   4.933141,
   5.206278,
   5.493031,
   5.793601,
   6.108141,
   6.436753,
   6.779485,
   7.136325,
   7.507195,
   7.891954,
   8.290387,
   8.702206,
   9.127046,
   9.564463,
   10.01393,
   10.47484,
   10.9465,
   11.42813,
   11.91887,
   12.41778,
   12.92382,
   13.43588,
   13.95278,
   14.996,
   16.04255,
   17.08058,
   17.59249,
   18.09749,
   18.59394,
   19.08016,
   19.55449,
   20.01524,
   20.46077,
   20.67732,
   20.88944,
   21.09696,
   21.29966,
   21.49735,
   21.68985,
   21.87698,
   22.05854,
   22.23435,
   22.40426,
   22.56808,
   22.72566,
   22.87683,
   23.02144,
   23.15936,
   23.29042,
   23.41451,
   23.5315,
   23.64126,
   23.74368,
   23.83865,
   23.92608,
   24.00587,
   24.07794,
   24.14222,
   24.19864,
   24.24713,
   24.28765,
   24.32015,
   24.3446,
   24.36098,
   24.36926,
   24.36944,
   24.36151,
   24.34549,
   24.3214,
   24.28925,
   24.24908,
   24.20094,
   24.14487,
   24.08094,
   24.00921,
   23.92976,
   23.84266,
   23.74802,
   23.64593,
   23.53649,
   23.41982,
   23.29604,
   23.16528,
   23.02766,
   22.88334,
   22.73246,
   22.57516,
   22.41161,
   22.24197,
   22.06641,
   21.8851,
   21.69822,
   21.50595,
   21.30848,
   21.10599,
   20.89869,
   20.68676,
   20.47041,
   20.24983,
   19.79682,
   19.32937,
   18.84915,
   18.35783,
   17.85709,
   17.34858,
   16.83395,
   16.31482,
   14.22413,
   13.7052,
   13.19045,
   12.68113,
   12.17836,
   11.68324,
   11.19674,
   10.71977,
   10.25316,
   9.797636,
   9.353857,
   8.922391,
   8.503724,
   8.098262,
   7.706333,
   7.32819,
   6.964012,
   6.61391,
   6.277929,
   5.956052,
   5.648205,
   5.354262,
   5.074044,
   4.807332,
   4.553863,
   4.31334,
   4.085434,
   3.869786,
   3.666017,
   3.473726,
   3.292497,
   3.1219,
   2.961499,
   2.810849,
   2.669504,
   2.537017,
   2.412944,
   2.296844,
   2.188285,
   2.086841,
   1.992097,
   1.90365,
   1.821107,
   1.744092,
   1.672241,
   1.605205,
   1.54265,
   1.429731,
   1.331131,
   1.24475,
   1.168731,
   1.101453,
   1.041512,
   0.9877046,
   0.9390086,
   0.894565,
   0.8156961,
   0.7467636,
   0.6849089,
   0.575859,
   0.4810074,
   0.3977618,
   0.3251884,
   0.2627101,
   0.2096915,
   0.1653586,
   0.1288278,
   0.09915803,
   0.07540174,
   0.05664609,
   0.03082851,
   0.01598363,
   0.007894757,
   0.001665278,
   0.0002893319,
   4.14064e-05,
   4.880906e-06,
   4.73909e-07,
   3.790104e-08,
   2.496715e-09,
   1.354717e-10,
   6.05466e-12,
   2.22891e-13,
   6.758606e-15,
   1.688042e-16,
   3.472731e-18,
   5.884649e-20,
   8.213565e-22,
   9.44288e-24,
   8.942088e-26,
   6.974853e-28,
   4.481184e-30,
   2.37144e-32,
   1.033697e-34,
   3.711385e-37,
   1.097591e-39,
   2.673662e-42,
   5.364561e-45,
   8.865914e-48,
   1.206909e-50,
   1.353279e-53,
   1.24986e-56,
   9.508183e-60,
   5.957927e-63,
   3.075066e-66,
   1.307301e-69,
   4.577813e-73,
   1.32039e-76,
   3.136955e-80,
   6.138692e-84,
   9.894756e-88,
   1.313699e-91,
   1.436642e-95,
   1.294085e-99,
   9.601491e-104,
   5.867812e-108,
   2.953761e-112,
   1.224718e-116,
   4.18272e-121,
   1.176638e-125,
   2.726395e-130,
   5.203508e-135,
   8.180227e-140,
   1.059244e-144,
   1.129766e-149,
   9.925278e-155,
   7.182216e-160,
   4.280908e-165,
   2.10172e-170,
   8.499154e-176,
   2.830988e-181,
   7.767158e-187,
   1.755286e-192,
   3.267346e-198,
   5.009613e-204,
   5.009613e-204,
   0};
   graph = new TGraph(318,Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]_fx71,Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]_fy71);
   graph->SetName("Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_2_M4)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71 = new TH1F("Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71","Projection of Fit1D(Gauss2R1P1_2_M4)",318,5.896,5.944);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->SetMaximum(26.80638);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB71->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]71);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P_2]_fx72[314] = {
   5.9,
   5.9,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.917,
   5.9172,
   5.9174,
   5.9175,
   5.9176,
   5.9177,
   5.9178,
   5.9179,
   5.918,
   5.9181,
   5.9182,
   5.9183,
   5.9184,
   5.9185,
   5.91855,
   5.9186,
   5.91865,
   5.9187,
   5.91875,
   5.918775,
   5.9188,
   5.918825,
   5.91885,
   5.918875,
   5.9189,
   5.918925,
   5.91895,
   5.918975,
   5.919,
   5.919025,
   5.91905,
   5.919063,
   5.919075,
   5.919087,
   5.9191,
   5.919113,
   5.919125,
   5.919137,
   5.91915,
   5.919163,
   5.919175,
   5.919187,
   5.9192,
   5.919213,
   5.919225,
   5.919237,
   5.91925,
   5.919263,
   5.919275,
   5.919287,
   5.9193,
   5.919313,
   5.919325,
   5.919337,
   5.91935,
   5.919363,
   5.919375,
   5.919387,
   5.9194,
   5.919412,
   5.919425,
   5.919437,
   5.91945,
   5.919462,
   5.919475,
   5.919487,
   5.9195,
   5.919512,
   5.919525,
   5.919537,
   5.91955,
   5.919562,
   5.919575,
   5.9196,
   5.919625,
   5.91965,
   5.9197,
   5.919725,
   5.91975,
   5.919763,
   5.919775,
   5.919787,
   5.9198,
   5.919813,
   5.919825,
   5.919837,
   5.91985,
   5.919863,
   5.919875,
   5.919887,
   5.9199,
   5.919913,
   5.919925,
   5.919937,
   5.91995,
   5.919963,
   5.919975,
   5.919987,
   5.92,
   5.920006,
   5.920013,
   5.920019,
   5.920025,
   5.920031,
   5.920037,
   5.920044,
   5.92005,
   5.920056,
   5.920063,
   5.920069,
   5.920075,
   5.920081,
   5.920087,
   5.920094,
   5.9201,
   5.920106,
   5.920113,
   5.920119,
   5.920125,
   5.920131,
   5.920137,
   5.920144,
   5.92015,
   5.920156,
   5.920162,
   5.920169,
   5.920175,
   5.920188,
   5.9202,
   5.920212,
   5.920225,
   5.920238,
   5.92025,
   5.920263,
   5.920275,
   5.920288,
   5.9203,
   5.920313,
   5.920325,
   5.920338,
   5.92035,
   5.920363,
   5.920375,
   5.920388,
   5.9204,
   5.920413,
   5.920425,
   5.92045,
   5.920475,
   5.9205,
   5.920525,
   5.92055,
   5.920575,
   5.9206,
   5.920613,
   5.920625,
   5.920637,
   5.92065,
   5.920663,
   5.920675,
   5.920687,
   5.9207,
   5.920713,
   5.920725,
   5.920737,
   5.92075,
   5.920763,
   5.920775,
   5.920788,
   5.9208,
   5.920813,
   5.920825,
   5.920838,
   5.92085,
   5.920863,
   5.920875,
   5.920888,
   5.9209,
   5.920913,
   5.920925,
   5.920938,
   5.92095,
   5.920963,
   5.920975,
   5.920988,
   5.921,
   5.921013,
   5.921025,
   5.921038,
   5.92105,
   5.921063,
   5.921075,
   5.921088,
   5.9211,
   5.921113,
   5.921125,
   5.92115,
   5.921175,
   5.9212,
   5.921225,
   5.92125,
   5.921275,
   5.9213,
   5.921325,
   5.92135,
   5.921375,
   5.9214,
   5.92145,
   5.9215,
   5.92155,
   5.9216,
   5.92165,
   5.9217,
   5.9218,
   5.9219,
   5.922,
   5.9221,
   5.9222,
   5.9223,
   5.9224,
   5.9225,
   5.9226,
   5.9228,
   5.923,
   5.9232,
   5.9234,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9344,
   5.9348,
   5.9352,
   5.9356,
   5.936,
   5.9364,
   5.9368,
   5.9372,
   5.9376,
   5.938,
   5.9384,
   5.9388,
   5.9392,
   5.9396,
   5.94,
   5.94,
   5.94};
   Double_t Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P_2]_fy72[314] = {
   0,
   9.03061e-71,
   5.595665e-68,
   3.046608e-65,
   1.457511e-62,
   6.126848e-60,
   2.263043e-57,
   7.344777e-55,
   2.094569e-52,
   5.248572e-50,
   1.155627e-47,
   2.235758e-45,
   3.800686e-43,
   5.677137e-41,
   7.451215e-39,
   8.593202e-37,
   8.707896e-35,
   7.75357e-33,
   6.066251e-31,
   4.17032e-29,
   2.519119e-27,
   1.337082e-25,
   6.235881e-24,
   2.555453e-22,
   9.2017e-21,
   2.911378e-19,
   8.093929e-18,
   1.977199e-16,
   4.243964e-15,
   8.004297e-14,
   1.326493e-12,
   1.931599e-11,
   2.471493e-10,
   2.778638e-09,
   2.744952e-08,
   2.382692e-07,
   1.817319e-06,
   1.217937e-05,
   7.172137e-05,
   0.00037111,
   0.00168728,
   0.006740648,
   0.02366173,
   0.07298299,
   0.1221084,
   0.1978003,
   0.3102174,
   0.3838133,
   0.4710464,
   0.573454,
   0.6925133,
   0.8295875,
   0.9858873,
   1.162491,
   1.360526,
   1.581716,
   1.829719,
   2.11294,
   2.272916,
   2.449831,
   2.64902,
   2.877799,
   3.145968,
   3.298699,
   3.466354,
   3.6511,
   3.855355,
   4.081806,
   4.333415,
   4.613426,
   4.925366,
   5.273041,
   5.660529,
   6.092157,
   6.57248,
   6.832381,
   7.106248,
   7.394699,
   7.698358,
   8.017849,
   8.353804,
   8.70685,
   9.077615,
   9.466719,
   9.874777,
   10.30239,
   10.75015,
   11.21863,
   11.70839,
   12.21994,
   12.7538,
   13.31043,
   13.89028,
   14.49374,
   15.12118,
   15.77289,
   16.44916,
   17.15017,
   17.8761,
   18.62702,
   19.40296,
   20.20389,
   21.02968,
   21.88014,
   22.75501,
   23.65394,
   24.57649,
   25.52214,
   26.49028,
   27.48021,
   28.49114,
   29.52217,
   30.57233,
   31.64055,
   32.72564,
   33.82634,
   34.9413,
   37.20807,
   39.51326,
   41.84281,
   46.51268,
   48.81924,
   51.08301,
   52.19305,
   53.2854,
   54.3577,
   55.40758,
   56.43269,
   57.4307,
   58.39929,
   59.3362,
   60.2392,
   61.1061,
   61.9348,
   62.72325,
   63.4695,
   64.17165,
   64.82793,
   65.43667,
   65.99629,
   66.50535,
   66.9625,
   67.36656,
   67.54834,
   67.71646,
   67.8708,
   68.01126,
   68.13776,
   68.2502,
   68.34851,
   68.43262,
   68.50249,
   68.55806,
   68.59929,
   68.62615,
   68.63864,
   68.63674,
   68.62045,
   68.58978,
   68.54476,
   68.48541,
   68.41177,
   68.3239,
   68.22185,
   68.10568,
   67.97549,
   67.83134,
   67.67335,
   67.50161,
   67.31624,
   67.11736,
   66.6796,
   66.18949,
   65.64831,
   65.05746,
   64.41847,
   63.73299,
   63.00275,
   62.2296,
   61.41547,
   60.56238,
   59.67241,
   58.74772,
   57.79052,
   56.80306,
   55.78765,
   54.74661,
   53.68228,
   52.59703,
   51.49322,
   50.37321,
   48.09392,
   45.77764,
   43.44222,
   41.10475,
   38.78129,
   36.48679,
   34.23487,
   33.12876,
   32.03778,
   30.96321,
   29.90628,
   28.86809,
   27.84966,
   26.85191,
   25.87567,
   24.92167,
   23.99056,
   23.08289,
   22.19912,
   21.33964,
   20.50475,
   19.69467,
   18.90952,
   18.1494,
   17.41429,
   16.70412,
   16.01878,
   15.35806,
   14.72173,
   14.10949,
   13.521,
   12.95587,
   12.41369,
   11.89399,
   11.39628,
   10.92004,
   10.46472,
   10.02976,
   9.614579,
   9.218574,
   8.841135,
   8.481644,
   8.139476,
   7.814002,
   7.504593,
   7.21062,
   6.931461,
   6.666494,
   6.415109,
   5.950682,
   5.533489,
   5.159042,
   4.82309,
   4.52164,
   4.250975,
   4.007655,
   3.788527,
   3.590716,
   3.411621,
   3.248906,
   2.964493,
   2.723487,
   2.515116,
   2.331275,
   2.166004,
   2.015017,
   1.744786,
   1.506221,
   1.292919,
   1.102079,
   0.9322711,
   0.7824208,
   0.6514155,
   0.5379921,
   0.4407443,
   0.2887217,
   0.1831176,
   0.1124446,
   0.06685047,
   0.03847938,
   0.01157038,
   0.003057016,
   0.0007097052,
   0.0001447733,
   2.594952e-05,
   4.086959e-06,
   5.655898e-07,
   6.87754e-08,
   7.348436e-09,
   6.899013e-10,
   5.691271e-11,
   4.12536e-12,
   2.627512e-13,
   1.470475e-14,
   7.231045e-16,
   3.124458e-17,
   1.186256e-18,
   3.957424e-20,
   1.160051e-21,
   2.987938e-23,
   6.762331e-25,
   1.344781e-26,
   2.349833e-28,
   3.607884e-30,
   4.867416e-32,
   5.769984e-34,
   6.01009e-36,
   5.500696e-38,
   4.423689e-40,
   3.125948e-42,
   1.940927e-44,
   1.058929e-46,
   5.076388e-49,
   2.138322e-51,
   7.914463e-54,
   2.57395e-56,
   7.355448e-59,
   1.846921e-61,
   4.074909e-64,
   7.899827e-67,
   1.345698e-69,
   1.345698e-69,
   0};
   graph = new TGraph(314,Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P_2]_fx72,Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P_2]_fy72);
   graph->SetName("Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P_2]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_2_M4)");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72 = new TH1F("Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72","Projection of Fit1D(Gauss2R1P1_2_M4)",314,5.896,5.944);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->SetMaximum(75.50251);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P_2cB72->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_2_M4_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P_2]72);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Gauss2R1P1_2_M4_Norm[mass]_fx73[398] = {
   5.8996,
   5.8996,
   5.9,
   5.900006,
   5.900013,
   5.900025,
   5.90005,
   5.9001,
   5.9002,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.9098,
   5.91,
   5.9102,
   5.9104,
   5.9106,
   5.9108,
   5.9109,
   5.911,
   5.91105,
   5.9111,
   5.91115,
   5.9112,
   5.91125,
   5.911275,
   5.9113,
   5.911325,
   5.91135,
   5.911375,
   5.9114,
   5.911425,
   5.91145,
   5.911475,
   5.9115,
   5.911525,
   5.91155,
   5.911575,
   5.9116,
   5.911625,
   5.91165,
   5.911675,
   5.9117,
   5.911725,
   5.91175,
   5.911775,
   5.9118,
   5.9119,
   5.911925,
   5.91195,
   5.911975,
   5.911988,
   5.912,
   5.912013,
   5.912025,
   5.912038,
   5.91205,
   5.912063,
   5.912075,
   5.912088,
   5.9121,
   5.912113,
   5.912125,
   5.912138,
   5.91215,
   5.912163,
   5.912175,
   5.912187,
   5.9122,
   5.912213,
   5.912225,
   5.912237,
   5.91225,
   5.912263,
   5.912275,
   5.912287,
   5.9123,
   5.912313,
   5.912325,
   5.912337,
   5.91235,
   5.912363,
   5.912375,
   5.912388,
   5.9124,
   5.912425,
   5.91245,
   5.912475,
   5.9125,
   5.91255,
   5.912575,
   5.9126,
   5.912625,
   5.91265,
   5.912675,
   5.9127,
   5.912725,
   5.91275,
   5.912775,
   5.9128,
   5.912825,
   5.91285,
   5.912875,
   5.9129,
   5.912925,
   5.91295,
   5.912975,
   5.913,
   5.913025,
   5.91305,
   5.913075,
   5.9131,
   5.913125,
   5.91315,
   5.9132,
   5.91325,
   5.9133,
   5.9134,
   5.9135,
   5.9136,
   5.9138,
   5.914,
   5.9142,
   5.9144,
   5.9146,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.917,
   5.9172,
   5.9174,
   5.9176,
   5.9177,
   5.9178,
   5.9179,
   5.918,
   5.9181,
   5.9182,
   5.9183,
   5.9184,
   5.9185,
   5.91855,
   5.9186,
   5.91865,
   5.9187,
   5.91875,
   5.9188,
   5.918825,
   5.91885,
   5.918875,
   5.9189,
   5.918925,
   5.91895,
   5.918975,
   5.919,
   5.919025,
   5.91905,
   5.919075,
   5.9191,
   5.919113,
   5.919125,
   5.919137,
   5.91915,
   5.919163,
   5.919175,
   5.919187,
   5.9192,
   5.919213,
   5.919225,
   5.919237,
   5.91925,
   5.919263,
   5.919275,
   5.919287,
   5.9193,
   5.919313,
   5.919325,
   5.919337,
   5.91935,
   5.919363,
   5.919375,
   5.919387,
   5.9194,
   5.919412,
   5.919425,
   5.919437,
   5.91945,
   5.919462,
   5.919475,
   5.919487,
   5.9195,
   5.919512,
   5.919525,
   5.919537,
   5.91955,
   5.919575,
   5.9196,
   5.919625,
   5.91965,
   5.9197,
   5.919725,
   5.91975,
   5.919763,
   5.919775,
   5.919787,
   5.9198,
   5.919813,
   5.919825,
   5.919837,
   5.91985,
   5.919863,
   5.919875,
   5.919887,
   5.9199,
   5.919913,
   5.919925,
   5.919937,
   5.91995,
   5.919963,
   5.919975,
   5.919987,
   5.92,
   5.920013,
   5.920025,
   5.920037,
   5.92005,
   5.920063,
   5.920075,
   5.920087,
   5.9201,
   5.920113,
   5.920125,
   5.920137,
   5.92015,
   5.920162,
   5.920175,
   5.920188,
   5.9202,
   5.920212,
   5.920225,
   5.920238,
   5.92025,
   5.920263,
   5.920275,
   5.920288,
   5.9203,
   5.920313,
   5.920325,
   5.920338,
   5.92035,
   5.920363,
   5.920375,
   5.920388,
   5.9204,
   5.920413,
   5.920425,
   5.92045,
   5.920475,
   5.9205,
   5.92055,
   5.920575,
   5.9206,
   5.920625,
   5.920637,
   5.92065,
   5.920663,
   5.920675,
   5.920687,
   5.9207,
   5.920713,
   5.920725,
   5.920737,
   5.92075,
   5.920763,
   5.920775,
   5.920788,
   5.9208,
   5.920813,
   5.920825,
   5.920838,
   5.92085,
   5.920863,
   5.920875,
   5.920888,
   5.9209,
   5.920913,
   5.920925,
   5.920938,
   5.92095,
   5.920963,
   5.920975,
   5.920988,
   5.921,
   5.921013,
   5.921025,
   5.921038,
   5.92105,
   5.921063,
   5.921075,
   5.9211,
   5.921125,
   5.92115,
   5.921175,
   5.9212,
   5.921225,
   5.92125,
   5.921275,
   5.9213,
   5.921325,
   5.92135,
   5.921375,
   5.9214,
   5.92145,
   5.9215,
   5.92155,
   5.9216,
   5.9217,
   5.9218,
   5.9219,
   5.922,
   5.9221,
   5.9222,
   5.9223,
   5.9224,
   5.9225,
   5.9226,
   5.9228,
   5.923,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9344,
   5.9348,
   5.9352,
   5.9356,
   5.936,
   5.9364,
   5.9368,
   5.9372,
   5.9376,
   5.938,
   5.9384,
   5.9388,
   5.9392,
   5.9396,
   5.94,
   5.94,
   5.9404,
   5.9404};
   Double_t Fit1D_Gauss2R1P1_2_M4_Norm[mass]_fy73[398] = {
   0,
   1.442466e-39,
   1.442466e-39,
   0.06873845,
   0.06940994,
   0.07076245,
   0.07350556,
   0.07914382,
   0.09102629,
   0.1171969,
   0.1790156,
   0.253195,
   0.3394038,
   0.437311,
   0.5465859,
   0.6668979,
   0.7979163,
   0.939311,
   1.090752,
   1.251909,
   1.422452,
   1.602053,
   1.790381,
   1.987107,
   2.191903,
   2.404439,
   2.624387,
   2.851423,
   3.085249,
   3.325731,
   3.573524,
   3.832253,
   4.114012,
   4.271811,
   4.448143,
   4.650048,
   4.884927,
   5.159134,
   5.478106,
   5.659003,
   5.864303,
   5.982381,
   6.11687,
   6.274995,
   6.466811,
   6.705772,
   6.848181,
   7.009177,
   7.191544,
   7.398301,
   7.632672,
   7.898051,
   8.19795,
   8.535937,
   8.915551,
   9.340214,
   9.813122,
   10.33712,
   10.9146,
   11.5473,
   12.23625,
   12.98159,
   13.78241,
   14.63672,
   15.54127,
   16.49151,
   17.48157,
   18.50422,
   22.73192,
   23.7666,
   24.76705,
   25.71992,
   26.17435,
   26.61192,
   27.03104,
   27.43015,
   27.80774,
   28.16238,
   28.49269,
   28.7974,
   29.07531,
   29.32531,
   29.54642,
   29.73775,
   29.89856,
   30.02819,
   30.12614,
   30.19204,
   30.22565,
   30.22685,
   30.19569,
   30.13233,
   30.03708,
   29.91038,
   29.7528,
   29.56503,
   29.3479,
   29.10233,
   28.82937,
   28.53017,
   28.20596,
   27.85807,
   27.48791,
   27.09695,
   26.68671,
   26.25878,
   25.35632,
   24.40279,
   23.41156,
   22.39584,
   20.34125,
   19.32564,
   18.33163,
   17.36809,
   16.44261,
   15.56141,
   14.7294,
   13.95014,
   13.22595,
   12.55802,
   11.94645,
   11.39046,
   10.88846,
   10.43821,
   10.03699,
   9.681679,
   9.368896,
   9.095126,
   8.856799,
   8.650384,
   8.472448,
   8.319719,
   8.189123,
   8.077811,
   7.98318,
   7.834799,
   7.728138,
   7.651058,
   7.552484,
   7.495257,
   7.459888,
   7.429496,
   7.442572,
   7.493731,
   7.576386,
   7.683041,
   7.806673,
   8.083471,
   8.378541,
   8.682426,
   8.999208,
   9.348179,
   9.546883,
   9.771929,
   10.03343,
   10.34304,
   10.51971,
   10.71294,
   10.92408,
   11.15435,
   11.40482,
   11.6766,
   11.97142,
   12.29293,
   12.64954,
   12.84615,
   13.05968,
   13.29544,
   13.56075,
   13.86542,
   14.22228,
   14.42524,
   14.64771,
   14.89236,
   15.16216,
   15.46035,
   15.79046,
   16.1563,
   16.56194,
   17.01171,
   17.51016,
   18.06205,
   18.67228,
   19.00082,
   19.34582,
   19.70792,
   20.08773,
   20.48587,
   20.90297,
   21.33962,
   21.79642,
   22.27393,
   22.77271,
   23.29329,
   23.83617,
   24.40183,
   24.99069,
   25.60317,
   26.23962,
   26.90034,
   27.58561,
   28.29564,
   29.03056,
   29.79048,
   30.57542,
   31.38534,
   32.22012,
   33.07957,
   33.96343,
   34.87134,
   35.80287,
   36.7575,
   37.73461,
   38.73351,
   39.75341,
   40.79341,
   41.85253,
   42.9297,
   44.02375,
   46.25732,
   48.54198,
   50.86505,
   53.21248,
   57.91805,
   60.24244,
   62.52403,
   63.64298,
   64.74424,
   65.82543,
   66.88421,
   67.91822,
   68.92511,
   69.9026,
   70.84839,
   71.76026,
   72.63605,
   73.47362,
   74.27095,
   75.02606,
   75.73708,
   76.40222,
   77.01982,
   77.5883,
   78.1062,
   78.57221,
   78.98511,
   79.34385,
   79.6475,
   79.89527,
   80.08653,
   80.22079,
   80.29772,
   80.31712,
   80.27899,
   80.18343,
   80.03073,
   79.82133,
   79.55579,
   79.23486,
   78.85941,
   78.43045,
   77.94913,
   77.41674,
   76.83468,
   76.20447,
   75.52777,
   74.80631,
   74.04193,
   73.23657,
   72.39224,
   71.51103,
   70.5951,
   69.64665,
   68.66795,
   67.66128,
   66.62899,
   65.5734,
   64.49689,
   63.40181,
   62.29053,
   60.02869,
   57.72984,
   55.41184,
   50.78571,
   48.50859,
   46.27403,
   44.09428,
   43.02838,
   41.98011,
   40.95059,
   39.94081,
   38.95171,
   37.98412,
   37.03877,
   36.11629,
   35.21726,
   34.34213,
   33.49128,
   32.66501,
   31.86355,
   31.08703,
   30.33551,
   29.60901,
   28.90745,
   28.23071,
   27.57859,
   26.95085,
   26.3472,
   25.7673,
   25.21076,
   24.67715,
   24.16603,
   23.67689,
   23.20921,
   22.76246,
   22.33606,
   21.92943,
   21.54197,
   21.17308,
   20.82213,
   20.4885,
   20.17156,
   19.87068,
   19.3146,
   18.81528,
   18.36787,
   17.96767,
   17.61021,
   17.29122,
   17.00672,
   16.75298,
   16.52658,
   16.32434,
   16.14341,
   15.98118,
   15.83531,
   15.58453,
   15.37709,
   15.20222,
   15.0518,
   14.80217,
   14.59828,
   14.42575,
   14.27818,
   14.15276,
   14.04806,
   13.963,
   13.89646,
   13.84718,
   13.81373,
   13.78829,
   13.80787,
   13.86094,
   14.02999,
   14.23986,
   14.46158,
   14.68258,
   14.89817,
   15.10669,
   15.30747,
   15.50011,
   15.68427,
   15.85964,
   16.02589,
   16.18271,
   16.32976,
   16.46674,
   16.59333,
   16.7092,
   16.81404,
   16.90753,
   16.98936,
   17.05919,
   17.11672,
   17.16162,
   17.19359,
   17.21229,
   17.21742,
   17.20866,
   17.18569,
   17.14819,
   17.09585,
   17.02835,
   16.94537,
   16.8466,
   16.73173,
   16.60042,
   16.45238,
   16.28729,
   16.10482,
   15.90467,
   15.68652,
   15.45006,
   15.19496,
   14.92092,
   14.92092,
   14.92092,
   0};
   graph = new TGraph(398,Fit1D_Gauss2R1P1_2_M4_Norm[mass]_fx73,Fit1D_Gauss2R1P1_2_M4_Norm[mass]_fy73);
   graph->SetName("Fit1D_Gauss2R1P1_2_M4_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_2_M4)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73 = new TH1F("Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73","Projection of Fit1D(Gauss2R1P1_2_M4)",398,5.89552,5.94448);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->SetMaximum(88.34884);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M4_NormoBmasscB73->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_2_M4_Norm[mass]73);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_Cut[sampleA==sampleA::OS2]_fx3015[100] = {
   5.9002,
   5.9006,
   5.901,
   5.9014,
   5.9018,
   5.9022,
   5.9026,
   5.903,
   5.9034,
   5.9038,
   5.9042,
   5.9046,
   5.905,
   5.9054,
   5.9058,
   5.9062,
   5.9066,
   5.907,
   5.9074,
   5.9078,
   5.9082,
   5.9086,
   5.909,
   5.9094,
   5.9098,
   5.9102,
   5.9106,
   5.911,
   5.9114,
   5.9118,
   5.9122,
   5.9126,
   5.913,
   5.9134,
   5.9138,
   5.9142,
   5.9146,
   5.915,
   5.9154,
   5.9158,
   5.9162,
   5.9166,
   5.917,
   5.9174,
   5.9178,
   5.9182,
   5.9186,
   5.919,
   5.9194,
   5.9198,
   5.9202,
   5.9206,
   5.921,
   5.9214,
   5.9218,
   5.9222,
   5.9226,
   5.923,
   5.9234,
   5.9238,
   5.9242,
   5.9246,
   5.925,
   5.9254,
   5.9258,
   5.9262,
   5.9266,
   5.927,
   5.9274,
   5.9278,
   5.9282,
   5.9286,
   5.929,
   5.9294,
   5.9298,
   5.9302,
   5.9306,
   5.931,
   5.9314,
   5.9318,
   5.9322,
   5.9326,
   5.933,
   5.9334,
   5.9338,
   5.9342,
   5.9346,
   5.935,
   5.9354,
   5.9358,
   5.9362,
   5.9366,
   5.937,
   5.9374,
   5.9378,
   5.9382,
   5.9386,
   5.939,
   5.9394,
   5.9398};
   Double_t h_ds_1010_Cut[sampleA==sampleA::OS2]_fy3015[100] = {
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   1,
   2,
   2,
   0,
   4,
   6,
   1,
   5,
   4,
   2,
   1,
   3,
   7,
   4,
   4,
   5,
   7,
   8,
   22,
   29,
   17,
   6,
   11,
   9,
   2,
   12,
   5,
   9,
   11,
   11,
   12,
   7,
   11,
   12,
   14,
   11,
   18,
   26,
   69,
   73,
   56,
   19,
   15,
   15,
   13,
   17,
   9,
   13,
   14,
   16,
   15,
   10,
   19,
   13,
   17,
   13,
   18,
   14,
   12,
   15,
   18,
   22,
   11,
   21,
   21,
   12,
   11,
   22,
   15,
   16,
   18,
   23,
   21,
   15,
   13,
   17,
   19,
   16,
   17,
   19,
   14,
   12,
   12,
   19,
   14,
   19,
   15,
   20,
   15};
   Double_t h_ds_1010_Cut[sampleA==sampleA::OS2]_felx3015[100] = {
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002};
   Double_t h_ds_1010_Cut[sampleA==sampleA::OS2]_fely3015[100] = {
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   0,
   1.914339,
   2.379931,
   0.8272462,
   2.159691,
   1.914339,
   1.291815,
   0.8272462,
   1.632705,
   2.58147,
   1.914339,
   1.914339,
   2.159691,
   2.58147,
   2.768386,
   4.654502,
   5.353932,
   4.082184,
   2.379931,
   3.265579,
   2.943461,
   1.291815,
   3.415266,
   2.159691,
   2.943461,
   3.265579,
   3.265579,
   3.415266,
   2.58147,
   3.265579,
   3.415266,
   3.6965,
   3.265579,
   4.202887,
   5.066015,
   8.286444,
   8.524388,
   7.4609,
   4.320219,
   3.82938,
   3.82938,
   3.558662,
   4.082184,
   2.943461,
   3.558662,
   3.6965,
   3.957801,
   3.82938,
   3.108694,
   4.320219,
   3.558662,
   4.082184,
   3.558662,
   4.202887,
   3.6965,
   3.415266,
   3.82938,
   4.202887,
   4.654502,
   3.265579,
   4.545807,
   4.545807,
   3.415266,
   3.265579,
   4.654502,
   3.82938,
   3.957801,
   4.202887,
   4.760717,
   4.545807,
   3.82938,
   3.558662,
   4.082184,
   4.320219,
   3.957801,
   4.082184,
   4.320219,
   3.6965,
   3.415266,
   3.415266,
   4.320219,
   3.6965,
   4.320219,
   3.82938,
   4.434448,
   3.82938};
   Double_t h_ds_1010_Cut[sampleA==sampleA::OS2]_fehx3015[100] = {
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002};
   Double_t h_ds_1010_Cut[sampleA==sampleA::OS2]_fehy3015[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   1.147874,
   3.162753,
   3.583642,
   2.299527,
   3.382473,
   3.162753,
   2.63786,
   2.299527,
   2.918186,
   3.770281,
   3.162753,
   3.162753,
   3.382473,
   3.770281,
   3.945142,
   5.761366,
   6.44702,
   5.203719,
   3.583642,
   4.416521,
   4.110204,
   2.63786,
   4.559819,
   3.382473,
   4.110204,
   4.416521,
   4.416521,
   4.559819,
   3.770281,
   4.416521,
   4.559819,
   4.830381,
   4.416521,
   5.321007,
   6.164324,
   9.346779,
   9.583044,
   8.527879,
   5.435196,
   4.958738,
   4.958738,
   4.697573,
   5.203719,
   4.110204,
   4.697573,
   4.830381,
   5.083066,
   4.958738,
   4.26695,
   5.435196,
   4.697573,
   5.203719,
   4.697573,
   5.321007,
   4.830381,
   4.559819,
   4.958738,
   5.321007,
   5.761366,
   4.416521,
   5.655182,
   5.655182,
   4.559819,
   4.416521,
   5.761366,
   4.958738,
   5.083066,
   5.321007,
   5.865235,
   5.655182,
   4.958738,
   4.697573,
   5.203719,
   5.435196,
   5.083066,
   5.203719,
   5.435196,
   4.830381,
   4.559819,
   4.559819,
   5.435196,
   4.830381,
   5.435196,
   4.958738,
   5.546519,
   4.958738};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_ds_1010_Cut[sampleA==sampleA::OS2]_fx3015,h_ds_1010_Cut[sampleA==sampleA::OS2]_fy3015,h_ds_1010_Cut[sampleA==sampleA::OS2]_felx3015,h_ds_1010_Cut[sampleA==sampleA::OS2]_fehx3015,h_ds_1010_Cut[sampleA==sampleA::OS2]_fely3015,h_ds_1010_Cut[sampleA==sampleA::OS2]_fehy3015);
   grae->SetName("h_ds_1010_Cut[sampleA==sampleA::OS2]");
   grae->SetTitle("Histogram of ds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015 = new TH1F("Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015","Histogram of ds_1010_plot__mass",100,5.896,5.944);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->SetMinimum(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->SetMaximum(90.84135);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->SetDirectory(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->SetStats(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->SetMarkerStyle(20);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->SetMarkerSize(1.2);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLOS2cB3015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1010_Cut[sampleA==sampleA::OS2]3015);
   
   grae->Draw("zp");
   
   TH1D *frame_1219e800__30 = new TH1D("frame_1219e800__30","A RooPlot of \"\"",100,5.90004,5.93996);
   frame_1219e800__30->SetBinContent(1,86.7122);
   frame_1219e800__30->SetMinimum(0.001);
   frame_1219e800__30->SetMaximum(100);
   frame_1219e800__30->SetEntries(1);
   frame_1219e800__30->SetDirectory(0);
   frame_1219e800__30->SetStats(0);
   frame_1219e800__30->SetMarkerStyle(20);
   frame_1219e800__30->SetMarkerSize(1.2);
   frame_1219e800__30->GetXaxis()->SetNdivisions(504);
   frame_1219e800__30->GetXaxis()->SetLabelFont(133);
   frame_1219e800__30->GetXaxis()->SetLabelOffset(0.015);
   frame_1219e800__30->GetXaxis()->SetLabelSize(36);
   frame_1219e800__30->GetXaxis()->SetTitleSize(-1);
   frame_1219e800__30->GetXaxis()->SetTitleOffset(1);
   frame_1219e800__30->GetXaxis()->SetTitleFont(132);
   frame_1219e800__30->GetYaxis()->SetNdivisions(504);
   frame_1219e800__30->GetYaxis()->SetLabelFont(133);
   frame_1219e800__30->GetYaxis()->SetLabelSize(36);
   frame_1219e800__30->GetYaxis()->SetTitleSize(0.05);
   frame_1219e800__30->GetYaxis()->SetTitleFont(132);
   frame_1219e800__30->GetZaxis()->SetLabelFont(132);
   frame_1219e800__30->GetZaxis()->SetLabelSize(0.05);
   frame_1219e800__30->GetZaxis()->SetTitleSize(0.05);
   frame_1219e800__30->GetZaxis()->SetTitleOffset(1);
   frame_1219e800__30->GetZaxis()->SetTitleFont(132);
   frame_1219e800__30->Draw("AXISSAME");
   glPad_glCanvas_0_2->Modified();
   glCanvas->cd();
  
// ------------>Primitives in pad: glPad_glCanvas_0_1
   TPad *glPad_glCanvas_0_1 = new TPad("glPad_glCanvas_0_1", "",0,0.3275,0.95,0.535);
   glPad_glCanvas_0_1->Draw();
   glPad_glCanvas_0_1->cd();
   glPad_glCanvas_0_1->Range(5.894268,0.001,5.93996,29.99);
   glPad_glCanvas_0_1->SetFillColor(0);
   glPad_glCanvas_0_1->SetBorderMode(0);
   glPad_glCanvas_0_1->SetBorderSize(0);
   glPad_glCanvas_0_1->SetTickx(1);
   glPad_glCanvas_0_1->SetTicky(1);
   glPad_glCanvas_0_1->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_1->SetRightMargin(0);
   glPad_glCanvas_0_1->SetTopMargin(0);
   glPad_glCanvas_0_1->SetBottomMargin(0);
   glPad_glCanvas_0_1->SetFrameBorderMode(0);
   glPad_glCanvas_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_12823b20__31 = new TH1D("frame_12823b20__31","A RooPlot of \"\"",100,5.90004,5.93996);
   frame_12823b20__31->SetBinContent(1,22.13722);
   frame_12823b20__31->SetMinimum(0.001);
   frame_12823b20__31->SetMaximum(29.99);
   frame_12823b20__31->SetEntries(1);
   frame_12823b20__31->SetDirectory(0);
   frame_12823b20__31->SetStats(0);
   frame_12823b20__31->SetMarkerStyle(20);
   frame_12823b20__31->SetMarkerSize(1.2);
   frame_12823b20__31->GetXaxis()->SetNdivisions(504);
   frame_12823b20__31->GetXaxis()->SetLabelFont(133);
   frame_12823b20__31->GetXaxis()->SetLabelOffset(0.015);
   frame_12823b20__31->GetXaxis()->SetLabelSize(36);
   frame_12823b20__31->GetXaxis()->SetTitleSize(-1);
   frame_12823b20__31->GetXaxis()->SetTitleOffset(1);
   frame_12823b20__31->GetXaxis()->SetTitleFont(132);
   frame_12823b20__31->GetYaxis()->SetNdivisions(504);
   frame_12823b20__31->GetYaxis()->SetLabelFont(133);
   frame_12823b20__31->GetYaxis()->SetLabelSize(36);
   frame_12823b20__31->GetYaxis()->SetTitleSize(0.05);
   frame_12823b20__31->GetYaxis()->SetTitleFont(132);
   frame_12823b20__31->GetZaxis()->SetLabelFont(132);
   frame_12823b20__31->GetZaxis()->SetLabelSize(0.05);
   frame_12823b20__31->GetZaxis()->SetTitleSize(0.05);
   frame_12823b20__31->GetZaxis()->SetTitleOffset(1);
   frame_12823b20__31->GetZaxis()->SetTitleFont(132);
   frame_12823b20__31->Draw("FUNC");
   
   Double_t Fit1D_Gauss2R1P1_2_M5_Norm[mass]_Comp[pslepol_B1]_fx74[127] = {
   5.8996,
   5.8996,
   5.9,
   5.900006,
   5.900013,
   5.900025,
   5.90005,
   5.9001,
   5.9002,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9342,
   5.9344,
   5.9346,
   5.9348,
   5.935,
   5.9352,
   5.9354,
   5.9356,
   5.9358,
   5.936,
   5.9362,
   5.9364,
   5.9366,
   5.9368,
   5.937,
   5.9372,
   5.9374,
   5.9376,
   5.9378,
   5.938,
   5.9382,
   5.9384,
   5.9386,
   5.9388,
   5.939,
   5.9392,
   5.9394,
   5.9396,
   5.9398,
   5.94,
   5.94,
   5.9404,
   5.9404};
   Double_t Fit1D_Gauss2R1P1_2_M5_Norm[mass]_Comp[pslepol_B1]_fy74[127] = {
   0,
   0,
   0,
   0.03988102,
   0.04027068,
   0.04105554,
   0.04264735,
   0.04591928,
   0.05281499,
   0.06800347,
   0.1038857,
   0.1469504,
   0.1970081,
   0.2538694,
   0.3173451,
   0.3872459,
   0.4633829,
   0.5455671,
   0.6336096,
   0.7273217,
   0.8265148,
   0.9310002,
   1.04059,
   1.155095,
   1.274327,
   1.398099,
   1.526221,
   1.658508,
   1.794769,
   1.934818,
   2.078468,
   2.225529,
   2.375816,
   2.529141,
   2.685316,
   2.844155,
   3.00547,
   3.169075,
   3.334782,
   3.502405,
   3.671758,
   3.842653,
   4.014905,
   4.188327,
   4.362733,
   4.537936,
   4.713752,
   4.889993,
   5.066474,
   5.243009,
   5.419413,
   5.595501,
   5.771086,
   5.945983,
   6.120008,
   6.292975,
   6.464699,
   6.634995,
   6.803678,
   6.970565,
   7.135469,
   7.298207,
   7.458594,
   7.616446,
   7.771579,
   7.923808,
   8.072949,
   8.218819,
   8.361234,
   8.500011,
   8.634964,
   8.765911,
   8.892669,
   9.015055,
   9.132884,
   9.245974,
   9.354142,
   9.457205,
   9.55498,
   9.647284,
   9.733935,
   9.814751,
   9.889548,
   9.958145,
   10.02036,
   10.07601,
   10.12491,
   10.16688,
   10.20175,
   10.22932,
   10.24941,
   10.26185,
   10.26646,
   10.26304,
   10.25827,
   10.25143,
   10.24249,
   10.23143,
   10.21824,
   10.20288,
   10.18533,
   10.16558,
   10.14359,
   10.11935,
   10.09284,
   10.06403,
   10.03289,
   9.999415,
   9.96357,
   9.925337,
   9.884692,
   9.841613,
   9.796077,
   9.748063,
   9.697546,
   9.644506,
   9.588918,
   9.530762,
   9.470014,
   9.406651,
   9.340652,
   9.271994,
   9.200654,
   9.12661,
   9.12661,
   9.12661,
   0};
   graph = new TGraph(127,Fit1D_Gauss2R1P1_2_M5_Norm[mass]_Comp[pslepol_B1]_fx74,Fit1D_Gauss2R1P1_2_M5_Norm[mass]_Comp[pslepol_B1]_fy74);
   graph->SetName("Fit1D_Gauss2R1P1_2_M5_Norm[mass]_Comp[pslepol_B1]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_2_M5)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74 = new TH1F("Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74","Projection of Fit1D(Gauss2R1P1_2_M5)",127,5.89552,5.94448);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->SetMaximum(11.2931);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBpslepol_B1cB74->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_2_M5_Norm[mass]_Comp[pslepol_B1]74);
   
   graph->Draw("l");
   
   Double_t Fit1D_Gauss2R1P1_2_M5_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]_fx75[104] = {
   5.9,
   5.9,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9344,
   5.9348,
   5.9352,
   5.9356,
   5.936,
   5.9364,
   5.9368,
   5.9372,
   5.9376,
   5.938,
   5.9384,
   5.9388,
   5.9392,
   5.9396,
   5.94,
   5.94,
   5.94};
   Double_t Fit1D_Gauss2R1P1_2_M5_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]_fy75[104] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(104,Fit1D_Gauss2R1P1_2_M5_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]_fx75,Fit1D_Gauss2R1P1_2_M5_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]_fy75);
   graph->SetName("Fit1D_Gauss2R1P1_2_M5_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_2_M5)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75 = new TH1F("Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75","Projection of Fit1D(Gauss2R1P1_2_M5)",104,5.896,5.944);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->SetMaximum(1.1);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB75->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_2_M5_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]75);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Gauss2R1P1_2_M5_Norm[mass]_fx76[127] = {
   5.8996,
   5.8996,
   5.9,
   5.900006,
   5.900013,
   5.900025,
   5.90005,
   5.9001,
   5.9002,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9342,
   5.9344,
   5.9346,
   5.9348,
   5.935,
   5.9352,
   5.9354,
   5.9356,
   5.9358,
   5.936,
   5.9362,
   5.9364,
   5.9366,
   5.9368,
   5.937,
   5.9372,
   5.9374,
   5.9376,
   5.9378,
   5.938,
   5.9382,
   5.9384,
   5.9386,
   5.9388,
   5.939,
   5.9392,
   5.9394,
   5.9396,
   5.9398,
   5.94,
   5.94,
   5.9404,
   5.9404};
   Double_t Fit1D_Gauss2R1P1_2_M5_Norm[mass]_fy76[127] = {
   0,
   0,
   0,
   0.03988102,
   0.04027068,
   0.04105554,
   0.04264735,
   0.04591928,
   0.05281499,
   0.06800347,
   0.1038857,
   0.1469504,
   0.1970081,
   0.2538694,
   0.3173451,
   0.3872459,
   0.4633829,
   0.5455671,
   0.6336096,
   0.7273217,
   0.8265148,
   0.9310002,
   1.04059,
   1.155095,
   1.274327,
   1.398099,
   1.526221,
   1.658508,
   1.794769,
   1.934818,
   2.078468,
   2.225529,
   2.375816,
   2.529141,
   2.685316,
   2.844155,
   3.00547,
   3.169075,
   3.334782,
   3.502405,
   3.671758,
   3.842653,
   4.014905,
   4.188327,
   4.362733,
   4.537936,
   4.713752,
   4.889993,
   5.066474,
   5.243009,
   5.419413,
   5.595501,
   5.771086,
   5.945983,
   6.120008,
   6.292975,
   6.464699,
   6.634995,
   6.803678,
   6.970565,
   7.135469,
   7.298207,
   7.458594,
   7.616446,
   7.771579,
   7.923808,
   8.072949,
   8.218819,
   8.361234,
   8.500011,
   8.634964,
   8.765911,
   8.892669,
   9.015055,
   9.132884,
   9.245974,
   9.354142,
   9.457205,
   9.55498,
   9.647284,
   9.733935,
   9.814751,
   9.889548,
   9.958145,
   10.02036,
   10.07601,
   10.12491,
   10.16688,
   10.20175,
   10.22932,
   10.24941,
   10.26185,
   10.26646,
   10.26304,
   10.25827,
   10.25143,
   10.24249,
   10.23143,
   10.21824,
   10.20288,
   10.18533,
   10.16558,
   10.14359,
   10.11935,
   10.09284,
   10.06403,
   10.03289,
   9.999415,
   9.96357,
   9.925337,
   9.884692,
   9.841613,
   9.796077,
   9.748063,
   9.697546,
   9.644506,
   9.588918,
   9.530762,
   9.470014,
   9.406651,
   9.340652,
   9.271994,
   9.200654,
   9.12661,
   9.12661,
   9.12661,
   0};
   graph = new TGraph(127,Fit1D_Gauss2R1P1_2_M5_Norm[mass]_fx76,Fit1D_Gauss2R1P1_2_M5_Norm[mass]_fy76);
   graph->SetName("Fit1D_Gauss2R1P1_2_M5_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_2_M5)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76 = new TH1F("Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76","Projection of Fit1D(Gauss2R1P1_2_M5)",127,5.89552,5.94448);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->SetMaximum(11.2931);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M5_NormoBmasscB76->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_2_M5_Norm[mass]76);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_Cut[sampleA==sampleA::PP2]_fx3016[100] = {
   5.9002,
   5.9006,
   5.901,
   5.9014,
   5.9018,
   5.9022,
   5.9026,
   5.903,
   5.9034,
   5.9038,
   5.9042,
   5.9046,
   5.905,
   5.9054,
   5.9058,
   5.9062,
   5.9066,
   5.907,
   5.9074,
   5.9078,
   5.9082,
   5.9086,
   5.909,
   5.9094,
   5.9098,
   5.9102,
   5.9106,
   5.911,
   5.9114,
   5.9118,
   5.9122,
   5.9126,
   5.913,
   5.9134,
   5.9138,
   5.9142,
   5.9146,
   5.915,
   5.9154,
   5.9158,
   5.9162,
   5.9166,
   5.917,
   5.9174,
   5.9178,
   5.9182,
   5.9186,
   5.919,
   5.9194,
   5.9198,
   5.9202,
   5.9206,
   5.921,
   5.9214,
   5.9218,
   5.9222,
   5.9226,
   5.923,
   5.9234,
   5.9238,
   5.9242,
   5.9246,
   5.925,
   5.9254,
   5.9258,
   5.9262,
   5.9266,
   5.927,
   5.9274,
   5.9278,
   5.9282,
   5.9286,
   5.929,
   5.9294,
   5.9298,
   5.9302,
   5.9306,
   5.931,
   5.9314,
   5.9318,
   5.9322,
   5.9326,
   5.933,
   5.9334,
   5.9338,
   5.9342,
   5.9346,
   5.935,
   5.9354,
   5.9358,
   5.9362,
   5.9366,
   5.937,
   5.9374,
   5.9378,
   5.9382,
   5.9386,
   5.939,
   5.9394,
   5.9398};
   Double_t h_ds_1010_Cut[sampleA==sampleA::PP2]_fy3016[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   0,
   0,
   2,
   2,
   1,
   0,
   1,
   0,
   1,
   0,
   1,
   2,
   2,
   3,
   2,
   4,
   1,
   4,
   5,
   0,
   3,
   2,
   2,
   4,
   9,
   3,
   3,
   4,
   6,
   5,
   5,
   9,
   6,
   6,
   6,
   3,
   4,
   7,
   8,
   4,
   12,
   5,
   7,
   3,
   8,
   7,
   6,
   5,
   5,
   4,
   9,
   11,
   8,
   15,
   9,
   9,
   11,
   10,
   8,
   7,
   9,
   6,
   5,
   9,
   7,
   14,
   10,
   8,
   8,
   6,
   7,
   9,
   10,
   6,
   9,
   10,
   13,
   16,
   11,
   7,
   8,
   12,
   11,
   16,
   12,
   8,
   7,
   11,
   15,
   15,
   9,
   11};
   Double_t h_ds_1010_Cut[sampleA==sampleA::PP2]_felx3016[100] = {
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002};
   Double_t h_ds_1010_Cut[sampleA==sampleA::PP2]_fely3016[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.291815,
   0,
   0,
   1.291815,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   1.914339,
   0.8272462,
   1.914339,
   2.159691,
   0,
   1.632705,
   1.291815,
   1.291815,
   1.914339,
   2.943461,
   1.632705,
   1.632705,
   1.914339,
   2.379931,
   2.159691,
   2.159691,
   2.943461,
   2.379931,
   2.379931,
   2.379931,
   1.632705,
   1.914339,
   2.58147,
   2.768386,
   1.914339,
   3.415266,
   2.159691,
   2.58147,
   1.632705,
   2.768386,
   2.58147,
   2.379931,
   2.159691,
   2.159691,
   1.914339,
   2.943461,
   3.265579,
   2.768386,
   3.82938,
   2.943461,
   2.943461,
   3.265579,
   3.108694,
   2.768386,
   2.58147,
   2.943461,
   2.379931,
   2.159691,
   2.943461,
   2.58147,
   3.6965,
   3.108694,
   2.768386,
   2.768386,
   2.379931,
   2.58147,
   2.943461,
   3.108694,
   2.379931,
   2.943461,
   3.108694,
   3.558662,
   3.957801,
   3.265579,
   2.58147,
   2.768386,
   3.415266,
   3.265579,
   3.957801,
   3.415266,
   2.768386,
   2.58147,
   3.265579,
   3.82938,
   3.82938,
   2.943461,
   3.265579};
   Double_t h_ds_1010_Cut[sampleA==sampleA::PP2]_fehx3016[100] = {
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002};
   Double_t h_ds_1010_Cut[sampleA==sampleA::PP2]_fehy3016[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   3.162753,
   2.299527,
   3.162753,
   3.382473,
   1.147874,
   2.918186,
   2.63786,
   2.63786,
   3.162753,
   4.110204,
   2.918186,
   2.918186,
   3.162753,
   3.583642,
   3.382473,
   3.382473,
   4.110204,
   3.583642,
   3.583642,
   3.583642,
   2.918186,
   3.162753,
   3.770281,
   3.945142,
   3.162753,
   4.559819,
   3.382473,
   3.770281,
   2.918186,
   3.945142,
   3.770281,
   3.583642,
   3.382473,
   3.382473,
   3.162753,
   4.110204,
   4.416521,
   3.945142,
   4.958738,
   4.110204,
   4.110204,
   4.416521,
   4.26695,
   3.945142,
   3.770281,
   4.110204,
   3.583642,
   3.382473,
   4.110204,
   3.770281,
   4.830381,
   4.26695,
   3.945142,
   3.945142,
   3.583642,
   3.770281,
   4.110204,
   4.26695,
   3.583642,
   4.110204,
   4.26695,
   4.697573,
   5.083066,
   4.416521,
   3.770281,
   3.945142,
   4.559819,
   4.416521,
   5.083066,
   4.559819,
   3.945142,
   3.770281,
   4.416521,
   4.958738,
   4.958738,
   4.110204,
   4.416521};
   grae = new TGraphAsymmErrors(100,h_ds_1010_Cut[sampleA==sampleA::PP2]_fx3016,h_ds_1010_Cut[sampleA==sampleA::PP2]_fy3016,h_ds_1010_Cut[sampleA==sampleA::PP2]_felx3016,h_ds_1010_Cut[sampleA==sampleA::PP2]_fehx3016,h_ds_1010_Cut[sampleA==sampleA::PP2]_fely3016,h_ds_1010_Cut[sampleA==sampleA::PP2]_fehy3016);
   grae->SetName("h_ds_1010_Cut[sampleA==sampleA::PP2]");
   grae->SetTitle("Histogram of ds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016 = new TH1F("Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016","Histogram of ds_1010_plot__mass",100,5.896,5.944);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->SetMinimum(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->SetMaximum(23.19137);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->SetDirectory(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->SetStats(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->SetMarkerStyle(20);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->SetMarkerSize(1.2);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLPP2cB3016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1010_Cut[sampleA==sampleA::PP2]3016);
   
   grae->Draw("zp");
   
   TH1D *frame_12823b20__32 = new TH1D("frame_12823b20__32","A RooPlot of \"\"",100,5.90004,5.93996);
   frame_12823b20__32->SetBinContent(1,22.13722);
   frame_12823b20__32->SetMinimum(0.001);
   frame_12823b20__32->SetMaximum(29.99);
   frame_12823b20__32->SetEntries(1);
   frame_12823b20__32->SetDirectory(0);
   frame_12823b20__32->SetStats(0);
   frame_12823b20__32->SetMarkerStyle(20);
   frame_12823b20__32->SetMarkerSize(1.2);
   frame_12823b20__32->GetXaxis()->SetNdivisions(504);
   frame_12823b20__32->GetXaxis()->SetLabelFont(133);
   frame_12823b20__32->GetXaxis()->SetLabelOffset(0.015);
   frame_12823b20__32->GetXaxis()->SetLabelSize(36);
   frame_12823b20__32->GetXaxis()->SetTitleSize(-1);
   frame_12823b20__32->GetXaxis()->SetTitleOffset(1);
   frame_12823b20__32->GetXaxis()->SetTitleFont(132);
   frame_12823b20__32->GetYaxis()->SetNdivisions(504);
   frame_12823b20__32->GetYaxis()->SetLabelFont(133);
   frame_12823b20__32->GetYaxis()->SetLabelSize(36);
   frame_12823b20__32->GetYaxis()->SetTitleSize(0.05);
   frame_12823b20__32->GetYaxis()->SetTitleFont(132);
   frame_12823b20__32->GetZaxis()->SetLabelFont(132);
   frame_12823b20__32->GetZaxis()->SetLabelSize(0.05);
   frame_12823b20__32->GetZaxis()->SetTitleSize(0.05);
   frame_12823b20__32->GetZaxis()->SetTitleOffset(1);
   frame_12823b20__32->GetZaxis()->SetTitleFont(132);
   frame_12823b20__32->Draw("AXISSAME");
   glPad_glCanvas_0_1->Modified();
   glCanvas->cd();
  
// ------------>Primitives in pad: glPad_glCanvas_0_0
   TPad *glPad_glCanvas_0_0 = new TPad("glPad_glCanvas_0_0", "",0,0,0.95,0.3275);
   glPad_glCanvas_0_0->Draw();
   glPad_glCanvas_0_0->cd();
   glPad_glCanvas_0_0->Range(5.894268,-17.34362,5.93996,29.99);
   glPad_glCanvas_0_0->SetFillColor(0);
   glPad_glCanvas_0_0->SetBorderMode(0);
   glPad_glCanvas_0_0->SetBorderSize(0);
   glPad_glCanvas_0_0->SetTickx(1);
   glPad_glCanvas_0_0->SetTicky(1);
   glPad_glCanvas_0_0->SetLeftMargin(0.1263158);
   glPad_glCanvas_0_0->SetRightMargin(0);
   glPad_glCanvas_0_0->SetTopMargin(0);
   glPad_glCanvas_0_0->SetBottomMargin(0.3664122);
   glPad_glCanvas_0_0->SetFrameBorderMode(0);
   glPad_glCanvas_0_0->SetFrameBorderMode(0);
   
   TH1D *frame_12ae2c90__33 = new TH1D("frame_12ae2c90__33","A RooPlot of \"\"",100,5.90004,5.93996);
   frame_12ae2c90__33->SetBinContent(1,20.95668);
   frame_12ae2c90__33->SetMinimum(0);
   frame_12ae2c90__33->SetMaximum(29.99);
   frame_12ae2c90__33->SetEntries(1);
   frame_12ae2c90__33->SetDirectory(0);
   frame_12ae2c90__33->SetStats(0);
   frame_12ae2c90__33->SetMarkerStyle(20);
   frame_12ae2c90__33->SetMarkerSize(1.2);
   frame_12ae2c90__33->GetXaxis()->SetNdivisions(504);
   frame_12ae2c90__33->GetXaxis()->SetLabelFont(133);
   frame_12ae2c90__33->GetXaxis()->SetLabelOffset(0.015);
   frame_12ae2c90__33->GetXaxis()->SetLabelSize(36);
   frame_12ae2c90__33->GetXaxis()->SetTitleSize(-1);
   frame_12ae2c90__33->GetXaxis()->SetTitleOffset(1);
   frame_12ae2c90__33->GetXaxis()->SetTitleFont(132);
   frame_12ae2c90__33->GetYaxis()->SetNdivisions(504);
   frame_12ae2c90__33->GetYaxis()->SetLabelFont(133);
   frame_12ae2c90__33->GetYaxis()->SetLabelSize(36);
   frame_12ae2c90__33->GetYaxis()->SetTitleSize(0.05);
   frame_12ae2c90__33->GetYaxis()->SetTitleFont(132);
   frame_12ae2c90__33->GetZaxis()->SetLabelFont(132);
   frame_12ae2c90__33->GetZaxis()->SetLabelSize(0.05);
   frame_12ae2c90__33->GetZaxis()->SetTitleSize(0.05);
   frame_12ae2c90__33->GetZaxis()->SetTitleOffset(1);
   frame_12ae2c90__33->GetZaxis()->SetTitleFont(132);
   frame_12ae2c90__33->Draw("FUNC");
   
   Double_t Fit1D_Gauss2R1P1_2_M6_Norm[mass]_Comp[pslepol_B1]_fx77[127] = {
   5.8996,
   5.8996,
   5.9,
   5.900006,
   5.900013,
   5.900025,
   5.90005,
   5.9001,
   5.9002,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9342,
   5.9344,
   5.9346,
   5.9348,
   5.935,
   5.9352,
   5.9354,
   5.9356,
   5.9358,
   5.936,
   5.9362,
   5.9364,
   5.9366,
   5.9368,
   5.937,
   5.9372,
   5.9374,
   5.9376,
   5.9378,
   5.938,
   5.9382,
   5.9384,
   5.9386,
   5.9388,
   5.939,
   5.9392,
   5.9394,
   5.9396,
   5.9398,
   5.94,
   5.94,
   5.9404,
   5.9404};
   Double_t Fit1D_Gauss2R1P1_2_M6_Norm[mass]_Comp[pslepol_B1]_fy77[127] = {
   0,
   0,
   0,
   0.03764348,
   0.03801127,
   0.03875209,
   0.0402546,
   0.04334295,
   0.04985177,
   0.06418809,
   0.09805716,
   0.1387057,
   0.1859549,
   0.2396259,
   0.2995402,
   0.3655192,
   0.4373845,
   0.5149577,
   0.5980605,
   0.6865149,
   0.7801426,
   0.8787659,
   0.9822067,
   1.090287,
   1.20283,
   1.319657,
   1.440592,
   1.565456,
   1.694072,
   1.826264,
   1.961854,
   2.100665,
   2.24252,
   2.387242,
   2.534655,
   2.684582,
   2.836846,
   2.991272,
   3.147682,
   3.305901,
   3.465752,
   3.627059,
   3.789646,
   3.953338,
   4.117959,
   4.283333,
   4.449284,
   4.615637,
   4.782216,
   4.948847,
   5.115354,
   5.281562,
   5.447295,
   5.61238,
   5.776641,
   5.939903,
   6.101993,
   6.262734,
   6.421954,
   6.579477,
   6.735129,
   6.888737,
   7.040125,
   7.189121,
   7.335549,
   7.479238,
   7.620011,
   7.757698,
   7.892122,
   8.023112,
   8.150494,
   8.274095,
   8.393741,
   8.50926,
   8.620478,
   8.727223,
   8.829322,
   8.926603,
   9.018892,
   9.106017,
   9.187807,
   9.264088,
   9.334689,
   9.399437,
   9.45816,
   9.510687,
   9.556846,
   9.596464,
   9.629371,
   9.655394,
   9.674363,
   9.686106,
   9.690451,
   9.687228,
   9.682725,
   9.676266,
   9.667829,
   9.657393,
   9.644936,
   9.630438,
   9.613877,
   9.595232,
   9.57448,
   9.551602,
   9.526575,
   9.499379,
   9.469991,
   9.438391,
   9.404558,
   9.36847,
   9.330105,
   9.289443,
   9.246462,
   9.201142,
   9.153459,
   9.103395,
   9.050926,
   8.996033,
   8.938693,
   8.878885,
   8.816589,
   8.751783,
   8.684446,
   8.614556,
   8.614556,
   8.614556,
   0};
   graph = new TGraph(127,Fit1D_Gauss2R1P1_2_M6_Norm[mass]_Comp[pslepol_B1]_fx77,Fit1D_Gauss2R1P1_2_M6_Norm[mass]_Comp[pslepol_B1]_fy77);
   graph->SetName("Fit1D_Gauss2R1P1_2_M6_Norm[mass]_Comp[pslepol_B1]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_2_M6)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77 = new TH1F("Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77","Projection of Fit1D(Gauss2R1P1_2_M6)",127,5.89552,5.94448);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->SetMaximum(10.6595);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBpslepol_B1cB77->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_2_M6_Norm[mass]_Comp[pslepol_B1]77);
   
   graph->Draw("l");
   
   Double_t Fit1D_Gauss2R1P1_2_M6_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]_fx78[104] = {
   5.9,
   5.9,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9344,
   5.9348,
   5.9352,
   5.9356,
   5.936,
   5.9364,
   5.9368,
   5.9372,
   5.9376,
   5.938,
   5.9384,
   5.9388,
   5.9392,
   5.9396,
   5.94,
   5.94,
   5.94};
   Double_t Fit1D_Gauss2R1P1_2_M6_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]_fy78[104] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(104,Fit1D_Gauss2R1P1_2_M6_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]_fx78,Fit1D_Gauss2R1P1_2_M6_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]_fy78);
   graph->SetName("Fit1D_Gauss2R1P1_2_M6_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_2_M6)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78 = new TH1F("Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78","Projection of Fit1D(Gauss2R1P1_2_M6)",104,5.896,5.944);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->SetMaximum(1.1);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB_CompoBReso2Gauss_Gauss2R1P1_2cB78->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_2_M6_Norm[mass]_Comp[Reso2Gauss_Gauss2R1P1_2]78);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Gauss2R1P1_2_M6_Norm[mass]_fx79[127] = {
   5.8996,
   5.8996,
   5.9,
   5.900006,
   5.900013,
   5.900025,
   5.90005,
   5.9001,
   5.9002,
   5.9004,
   5.9008,
   5.9012,
   5.9016,
   5.902,
   5.9024,
   5.9028,
   5.9032,
   5.9036,
   5.904,
   5.9044,
   5.9048,
   5.9052,
   5.9056,
   5.906,
   5.9064,
   5.9068,
   5.9072,
   5.9076,
   5.908,
   5.9084,
   5.9088,
   5.9092,
   5.9096,
   5.91,
   5.9104,
   5.9108,
   5.9112,
   5.9116,
   5.912,
   5.9124,
   5.9128,
   5.9132,
   5.9136,
   5.914,
   5.9144,
   5.9148,
   5.9152,
   5.9156,
   5.916,
   5.9164,
   5.9168,
   5.9172,
   5.9176,
   5.918,
   5.9184,
   5.9188,
   5.9192,
   5.9196,
   5.92,
   5.9204,
   5.9208,
   5.9212,
   5.9216,
   5.922,
   5.9224,
   5.9228,
   5.9232,
   5.9236,
   5.924,
   5.9244,
   5.9248,
   5.9252,
   5.9256,
   5.926,
   5.9264,
   5.9268,
   5.9272,
   5.9276,
   5.928,
   5.9284,
   5.9288,
   5.9292,
   5.9296,
   5.93,
   5.9304,
   5.9308,
   5.9312,
   5.9316,
   5.932,
   5.9324,
   5.9328,
   5.9332,
   5.9336,
   5.934,
   5.9342,
   5.9344,
   5.9346,
   5.9348,
   5.935,
   5.9352,
   5.9354,
   5.9356,
   5.9358,
   5.936,
   5.9362,
   5.9364,
   5.9366,
   5.9368,
   5.937,
   5.9372,
   5.9374,
   5.9376,
   5.9378,
   5.938,
   5.9382,
   5.9384,
   5.9386,
   5.9388,
   5.939,
   5.9392,
   5.9394,
   5.9396,
   5.9398,
   5.94,
   5.94,
   5.9404,
   5.9404};
   Double_t Fit1D_Gauss2R1P1_2_M6_Norm[mass]_fy79[127] = {
   0,
   0,
   0,
   0.03764348,
   0.03801127,
   0.03875209,
   0.0402546,
   0.04334295,
   0.04985177,
   0.06418809,
   0.09805716,
   0.1387057,
   0.1859549,
   0.2396259,
   0.2995402,
   0.3655192,
   0.4373845,
   0.5149577,
   0.5980605,
   0.6865149,
   0.7801426,
   0.8787659,
   0.9822067,
   1.090287,
   1.20283,
   1.319657,
   1.440592,
   1.565456,
   1.694072,
   1.826264,
   1.961854,
   2.100665,
   2.24252,
   2.387242,
   2.534655,
   2.684582,
   2.836846,
   2.991272,
   3.147682,
   3.305901,
   3.465752,
   3.627059,
   3.789646,
   3.953338,
   4.117959,
   4.283333,
   4.449284,
   4.615637,
   4.782216,
   4.948847,
   5.115354,
   5.281562,
   5.447295,
   5.61238,
   5.776641,
   5.939903,
   6.101993,
   6.262734,
   6.421954,
   6.579477,
   6.735129,
   6.888737,
   7.040125,
   7.189121,
   7.335549,
   7.479238,
   7.620011,
   7.757698,
   7.892122,
   8.023112,
   8.150494,
   8.274095,
   8.393741,
   8.50926,
   8.620478,
   8.727223,
   8.829322,
   8.926603,
   9.018892,
   9.106017,
   9.187807,
   9.264088,
   9.334689,
   9.399437,
   9.45816,
   9.510687,
   9.556846,
   9.596464,
   9.629371,
   9.655394,
   9.674363,
   9.686106,
   9.690451,
   9.687228,
   9.682725,
   9.676266,
   9.667829,
   9.657393,
   9.644936,
   9.630438,
   9.613877,
   9.595232,
   9.57448,
   9.551602,
   9.526575,
   9.499379,
   9.469991,
   9.438391,
   9.404558,
   9.36847,
   9.330105,
   9.289443,
   9.246462,
   9.201142,
   9.153459,
   9.103395,
   9.050926,
   8.996033,
   8.938693,
   8.878885,
   8.816589,
   8.751783,
   8.684446,
   8.614556,
   8.614556,
   8.614556,
   0};
   graph = new TGraph(127,Fit1D_Gauss2R1P1_2_M6_Norm[mass]_fx79,Fit1D_Gauss2R1P1_2_M6_Norm[mass]_fy79);
   graph->SetName("Fit1D_Gauss2R1P1_2_M6_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(Gauss2R1P1_2_M6)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79 = new TH1F("Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79","Projection of Fit1D(Gauss2R1P1_2_M6)",127,5.89552,5.94448);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->SetMinimum(0);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->SetMaximum(10.6595);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->SetDirectory(0);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->SetStats(0);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->SetMarkerStyle(20);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->SetMarkerSize(1.2);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Gauss2R1P1_2_M6_NormoBmasscB79->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Gauss2R1P1_2_M6_Norm[mass]79);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_Cut[sampleA==sampleA::MM2]_fx3017[100] = {
   5.9002,
   5.9006,
   5.901,
   5.9014,
   5.9018,
   5.9022,
   5.9026,
   5.903,
   5.9034,
   5.9038,
   5.9042,
   5.9046,
   5.905,
   5.9054,
   5.9058,
   5.9062,
   5.9066,
   5.907,
   5.9074,
   5.9078,
   5.9082,
   5.9086,
   5.909,
   5.9094,
   5.9098,
   5.9102,
   5.9106,
   5.911,
   5.9114,
   5.9118,
   5.9122,
   5.9126,
   5.913,
   5.9134,
   5.9138,
   5.9142,
   5.9146,
   5.915,
   5.9154,
   5.9158,
   5.9162,
   5.9166,
   5.917,
   5.9174,
   5.9178,
   5.9182,
   5.9186,
   5.919,
   5.9194,
   5.9198,
   5.9202,
   5.9206,
   5.921,
   5.9214,
   5.9218,
   5.9222,
   5.9226,
   5.923,
   5.9234,
   5.9238,
   5.9242,
   5.9246,
   5.925,
   5.9254,
   5.9258,
   5.9262,
   5.9266,
   5.927,
   5.9274,
   5.9278,
   5.9282,
   5.9286,
   5.929,
   5.9294,
   5.9298,
   5.9302,
   5.9306,
   5.931,
   5.9314,
   5.9318,
   5.9322,
   5.9326,
   5.933,
   5.9334,
   5.9338,
   5.9342,
   5.9346,
   5.935,
   5.9354,
   5.9358,
   5.9362,
   5.9366,
   5.937,
   5.9374,
   5.9378,
   5.9382,
   5.9386,
   5.939,
   5.9394,
   5.9398};
   Double_t h_ds_1010_Cut[sampleA==sampleA::MM2]_fy3017[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   4,
   3,
   3,
   2,
   2,
   3,
   2,
   2,
   3,
   1,
   5,
   2,
   3,
   9,
   4,
   3,
   3,
   3,
   3,
   6,
   5,
   4,
   7,
   3,
   6,
   3,
   3,
   9,
   2,
   11,
   5,
   3,
   7,
   6,
   7,
   8,
   7,
   3,
   6,
   6,
   6,
   3,
   10,
   8,
   13,
   15,
   7,
   9,
   7,
   3,
   7,
   10,
   15,
   8,
   8,
   8,
   8,
   6,
   11,
   7,
   10,
   9,
   14,
   10,
   14,
   9,
   8,
   10,
   8,
   9,
   8,
   9,
   3,
   10,
   12,
   7,
   12,
   7,
   7,
   14,
   8,
   11,
   14};
   Double_t h_ds_1010_Cut[sampleA==sampleA::MM2]_felx3017[100] = {
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002};
   Double_t h_ds_1010_Cut[sampleA==sampleA::MM2]_fely3017[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0,
   1.914339,
   1.632705,
   1.632705,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   1.632705,
   0.8272462,
   2.159691,
   1.291815,
   1.632705,
   2.943461,
   1.914339,
   1.632705,
   1.632705,
   1.632705,
   1.632705,
   2.379931,
   2.159691,
   1.914339,
   2.58147,
   1.632705,
   2.379931,
   1.632705,
   1.632705,
   2.943461,
   1.291815,
   3.265579,
   2.159691,
   1.632705,
   2.58147,
   2.379931,
   2.58147,
   2.768386,
   2.58147,
   1.632705,
   2.379931,
   2.379931,
   2.379931,
   1.632705,
   3.108694,
   2.768386,
   3.558662,
   3.82938,
   2.58147,
   2.943461,
   2.58147,
   1.632705,
   2.58147,
   3.108694,
   3.82938,
   2.768386,
   2.768386,
   2.768386,
   2.768386,
   2.379931,
   3.265579,
   2.58147,
   3.108694,
   2.943461,
   3.6965,
   3.108694,
   3.6965,
   2.943461,
   2.768386,
   3.108694,
   2.768386,
   2.943461,
   2.768386,
   2.943461,
   1.632705,
   3.108694,
   3.415266,
   2.58147,
   3.415266,
   2.58147,
   2.58147,
   3.6965,
   2.768386,
   3.265579,
   3.6965};
   Double_t h_ds_1010_Cut[sampleA==sampleA::MM2]_fehx3017[100] = {
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002,
   0.0002};
   Double_t h_ds_1010_Cut[sampleA==sampleA::MM2]_fehy3017[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   3.162753,
   2.918186,
   2.918186,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   2.918186,
   2.299527,
   3.382473,
   2.63786,
   2.918186,
   4.110204,
   3.162753,
   2.918186,
   2.918186,
   2.918186,
   2.918186,
   3.583642,
   3.382473,
   3.162753,
   3.770281,
   2.918186,
   3.583642,
   2.918186,
   2.918186,
   4.110204,
   2.63786,
   4.416521,
   3.382473,
   2.918186,
   3.770281,
   3.583642,
   3.770281,
   3.945142,
   3.770281,
   2.918186,
   3.583642,
   3.583642,
   3.583642,
   2.918186,
   4.26695,
   3.945142,
   4.697573,
   4.958738,
   3.770281,
   4.110204,
   3.770281,
   2.918186,
   3.770281,
   4.26695,
   4.958738,
   3.945142,
   3.945142,
   3.945142,
   3.945142,
   3.583642,
   4.416521,
   3.770281,
   4.26695,
   4.110204,
   4.830381,
   4.26695,
   4.830381,
   4.110204,
   3.945142,
   4.26695,
   3.945142,
   4.110204,
   3.945142,
   4.110204,
   2.918186,
   4.26695,
   4.559819,
   3.770281,
   4.559819,
   3.770281,
   3.770281,
   4.830381,
   3.945142,
   4.416521,
   4.830381};
   grae = new TGraphAsymmErrors(100,h_ds_1010_Cut[sampleA==sampleA::MM2]_fx3017,h_ds_1010_Cut[sampleA==sampleA::MM2]_fy3017,h_ds_1010_Cut[sampleA==sampleA::MM2]_felx3017,h_ds_1010_Cut[sampleA==sampleA::MM2]_fehx3017,h_ds_1010_Cut[sampleA==sampleA::MM2]_fely3017,h_ds_1010_Cut[sampleA==sampleA::MM2]_fehy3017);
   grae->SetName("h_ds_1010_Cut[sampleA==sampleA::MM2]");
   grae->SetTitle("Histogram of ds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017 = new TH1F("Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017","Histogram of ds_1010_plot__mass",100,5.896,5.944);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->SetMinimum(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->SetMaximum(21.95461);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->SetDirectory(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->SetStats(0);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->SetMarkerStyle(20);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->SetMarkerSize(1.2);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleAeQeQsampleAcLcLMM2cB3017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1010_Cut[sampleA==sampleA::MM2]3017);
   
   grae->Draw("zp");
   
   TH1D *frame_12ae2c90__34 = new TH1D("frame_12ae2c90__34","A RooPlot of \"\"",100,5.90004,5.93996);
   frame_12ae2c90__34->SetBinContent(1,20.95668);
   frame_12ae2c90__34->SetMinimum(0);
   frame_12ae2c90__34->SetMaximum(29.99);
   frame_12ae2c90__34->SetEntries(1);
   frame_12ae2c90__34->SetDirectory(0);
   frame_12ae2c90__34->SetStats(0);
   frame_12ae2c90__34->SetMarkerStyle(20);
   frame_12ae2c90__34->SetMarkerSize(1.2);
   frame_12ae2c90__34->GetXaxis()->SetNdivisions(504);
   frame_12ae2c90__34->GetXaxis()->SetLabelFont(133);
   frame_12ae2c90__34->GetXaxis()->SetLabelOffset(0.015);
   frame_12ae2c90__34->GetXaxis()->SetLabelSize(36);
   frame_12ae2c90__34->GetXaxis()->SetTitleSize(-1);
   frame_12ae2c90__34->GetXaxis()->SetTitleOffset(1);
   frame_12ae2c90__34->GetXaxis()->SetTitleFont(132);
   frame_12ae2c90__34->GetYaxis()->SetNdivisions(504);
   frame_12ae2c90__34->GetYaxis()->SetLabelFont(133);
   frame_12ae2c90__34->GetYaxis()->SetLabelSize(36);
   frame_12ae2c90__34->GetYaxis()->SetTitleSize(0.05);
   frame_12ae2c90__34->GetYaxis()->SetTitleFont(132);
   frame_12ae2c90__34->GetZaxis()->SetLabelFont(132);
   frame_12ae2c90__34->GetZaxis()->SetLabelSize(0.05);
   frame_12ae2c90__34->GetZaxis()->SetTitleSize(0.05);
   frame_12ae2c90__34->GetZaxis()->SetTitleOffset(1);
   frame_12ae2c90__34->GetZaxis()->SetTitleFont(132);
   frame_12ae2c90__34->Draw("AXISSAME");
   glPad_glCanvas_0_0->Modified();
   glCanvas->cd();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}

